Less Is Harder Than More: Proving Unnecessary Complexity

When can a sensor, feature, or API field be removed without changing a fixed system's decisions? We require the remaining inputs to recover its complete optimal-action set, including ties, at every admitted state. Admitting every input combination guarantees one smallest preserving set. Yet checking one deletion is coNP-complete when circuits give utilities on Boolean products, even with two actions and at most two optimal-action sets. Missing combinations permit alternative preserving sets, so an auditor must choose inputs within budget and check the chosen set. Requiring every declared reading to have a positive-probability state adds a support check. We classify choosing and checking exactly for circuit-defined Boolean models, with and without the support requirement. A unique winner after averaging hidden states can still change the original decisions. Certifying such winners requires weighted score comparisons: finding inputs within budget is $\mathsf{NP}^{(\mathsf{NP}^{\mathsf{PP}})}$-complete even with two actions and independent uniform inputs. Explicit tables admit logarithmic approximation of the minimum preserving input count; succinct Boolean products admit no polynomial-time $o(\Lambda/\log\Lambda)$ approximation in total encoded length $\Lambda$, unless $\mathsf P=\mathsf{NP}$. Supplied decompositions and symmetry proofs can make audits polynomial-time; discovery and validation are additional work. For a frozen digit classifier, eleven blocks suffice on held-out rows but fifteen are needed on the full product; four conflicting pairs expose the gap. Building the required response from retained inputs establishes sufficiency, not minimality. Preserve the structure that makes the dependence checkable.

==> experiments/explicit_approximation_calibration.py <==
"""Audit greedy minimum sufficiency on explicit listed tables.

The audit has two parts.  First, it exhausts every antichain of nonempty
discernibility masks on at most five coordinates.  Antichains are the
irredundant hitting-set instances, and every such family is realized by an
explicit two-label table.  Second, it compares exact and greedy solutions on
a fixed grid of five structurally different table generators.  Every declared
seed is retained; no instance is filtered after its approximation ratio is
known.
"""

from __future__ import annotations

import argparse
import csv
import json
import math
import os
import platform
import random
import statistics
import sys
import time
from abc import ABC, abstractmethod
from collections.abc import Iterable, Iterator, Sequence
from dataclasses import asdict, dataclass
from enum import Enum
from itertools import combinations
from pathlib import Path
from typing import ClassVar

from metaclass_registry import AutoRegisterMeta

FeatureVector = tuple[int, ...]
LabelledRow = tuple[FeatureVector, int]


class Regime(str, Enum):
    RANDOM_LABELS = "random_labels"
    PLANTED_REDUCT = "planted_reduct"
    HAMMING_THRESHOLD = "hamming_threshold"
    SET_COVER_SPARSE = "set_cover_sparse"
    SET_COVER_DENSE = "set_cover_dense"


@dataclass(frozen=True)
class Protocol:
    """Complete parameter grid for the generated-table comparison."""

    feature_counts: tuple[int, ...] = (8, 10, 12, 14, 16)
    regimes: tuple[Regime, ...] = (
        Regime.RANDOM_LABELS,
        Regime.PLANTED_REDUCT,
        Regime.HAMMING_THRESHOLD,
        Regime.SET_COVER_SPARSE,
        Regime.SET_COVER_DENSE,
    )
    runs_per_cell: int = 100
    rows_per_feature: int = 3
    first_seed: int = 0
    census_max_features: int = 5

    def validate(self) -> None:
        if not self.feature_counts or min(self.feature_counts) < 1:
            raise ValueError("feature counts must be positive")
        if self.runs_per_cell < 1:
            raise ValueError("runs per cell must be positive")
        if self.rows_per_feature < 1:
            raise ValueError("rows per feature must be positive")
        if self.census_max_features < 1:
            raise ValueError("census dimension must be positive")
        if len(set(self.regimes)) != len(self.regimes):
            raise ValueError("regimes must be unique")


@dataclass(frozen=True)
class DimensionedRecord:
    feature_count: int


@dataclass(frozen=True)
class TrialResult(DimensionedRecord):
    regime: Regime
    row_count: int
    seed: int
    distinct_constraints: int
    mean_constraint_fraction: float
    optimum: int
    greedy_size: int
    ratio: float
    exact_match: bool


@dataclass(frozen=True)
class CensusResult(DimensionedRecord):
    family_index: int
    masks: str
    constraint_count: int
    optimum: int
    greedy_size: int
    ratio: float


@dataclass(frozen=True)
class TrialSummary(DimensionedRecord):
    regime: Regime
    runs: int
    mean_ratio: float
    median_ratio: float
    p95_ratio: float
    max_ratio: float
    exact_match_fraction: float
    mean_optimum: float
    mean_constraint_fraction: float


@dataclass(frozen=True)
class CensusSummary(DimensionedRecord):
    antichain_count: int
    nonempty_count: int
    worst_ratio: float
    worst_optimum: int
    worst_greedy_size: int
    worst_masks: str


@dataclass(frozen=True)
class EnvironmentRecord:
    python: str
    platform: str
    processor: str
    logical_cpu_count: int | None
    memory_bytes: int | None
    matplotlib: str | None
    elapsed_seconds: float


@dataclass(frozen=True)
class AuditRun:
    trials: tuple[TrialResult, ...]
    census: tuple[CensusResult, ...]
    elapsed_seconds: float


@dataclass(frozen=True)
class AuditPayload:
    experiment: str
    protocol: Protocol
    regime_labels: dict[str, str]
    metric: str
    trial_count: int
    census_family_count: int
    trial_summary: tuple[TrialSummary, ...]
    census_summary: tuple[CensusSummary, ...]
    environment: EnvironmentRecord


def bits(value: int, width: int) -> FeatureVector:
    return tuple((value >> index) & 1 for index in range(width))


def sample_distinct_states(
    rng: random.Random, feature_count: int, row_count: int, required: Iterable[int]
) -> list[int]:
    state_count = 1 << feature_count
    if row_count > state_count:
        raise ValueError("row count exceeds the Boolean state space")
    states = set(required)
    while len(states) < row_count:
        states.add(rng.randrange(state_count))
    return sorted(states)


def generate_random_label_table(
    feature_count: int, row_count: int, seed: int
) -> list[LabelledRow]:
    """Uniform distinct rows with three independently sampled labels."""

    rng = random.Random(seed)
    states = rng.sample(range(1 << feature_count), row_count)
    labels = [rng.randrange(3) for _ in states]
    for label in range(min(3, row_count)):
        labels[label] = label
    return [(bits(state, feature_count), label) for state, label in zip(states, labels)]


def generate_planted_reduct_table(
    feature_count: int, row_count: int, seed: int
) -> list[LabelledRow]:
    """Plant and certify a reduct of size max(2, floor(p/4))."""

    rng = random.Random(seed)
    reduct_size = max(2, feature_count // 4)
    planted = tuple(sorted(rng.sample(range(feature_count), reduct_size)))
    required = [0, *(1 << feature for feature in planted)]
    states = sample_distinct_states(rng, feature_count, row_count, required)

    def label(state: int) -> int:
        return sum(
            ((state >> feature) & 1) << index for index, feature in enumerate(planted)
        )

    return [(bits(state, feature_count), label(state)) for state in states]


def generate_hamming_threshold_table(
    feature_count: int, row_count: int, seed: int
) -> list[LabelledRow]:
    """Label rows by the majority side of the Hamming-weight threshold."""

    rng = random.Random(seed)
    states = sample_distinct_states(
        rng, feature_count, row_count, (0, (1 << feature_count) - 1)
    )
    threshold = math.ceil(feature_count / 2)
    return [
        (bits(state, feature_count), int(state.bit_count() >= threshold))
        for state in states
    ]


def generate_set_cover_table(
    feature_count: int, row_count: int, seed: int, density: float
) -> list[LabelledRow]:
    """Realize a random set-cover instance as a two-label listed table."""

    rng = random.Random(seed)
    masks: set[int] = set()
    while len(masks) < row_count - 1:
        mask = 0
        for feature in range(feature_count):
            if rng.random() < density:
                mask |= 1 << feature
        if mask:
            masks.add(mask)
    rows: list[LabelledRow] = [((0,) * feature_count, 0)]
    rows.extend((bits(mask, feature_count), 1) for mask in sorted(masks))
    return rows


class RegimeSpec(ABC, metaclass=AutoRegisterMeta):
    """Nominal authority for one generated-table regime."""

    __registry_key__ = "registry_key"
    __skip_if_no_key__ = True
    __registry_name__ = "approximation regime"
    __registry__: ClassVar[dict[str, type[RegimeSpec]]] = {}

    registry_key: Regime | None = None
    label: str

    def generate(
        self, feature_count: int, row_count: int, seed: int
    ) -> list[LabelledRow]:
        """Validate the common request and delegate regime-specific generation."""

        if feature_count < 1 or row_count < 1:
            raise ValueError("feature and row counts must be positive")
        return self._generate(feature_count, row_count, seed)

    @abstractmethod
    def _generate(
        self, feature_count: int, row_count: int, seed: int
    ) -> list[LabelledRow]:
        """Implement the regime-specific table law."""


class RandomLabelsRegime(RegimeSpec):
    registry_key = Regime.RANDOM_LABELS
    label = "random labels"

    def _generate(
        self, feature_count: int, row_count: int, seed: int
    ) -> list[LabelledRow]:
        return generate_random_label_table(feature_count, row_count, seed)


class PlantedReductRegime(RegimeSpec):
    registry_key = Regime.PLANTED_REDUCT
    label = "planted reduct"

    def _generate(
        self, feature_count: int, row_count: int, seed: int
    ) -> list[LabelledRow]:
        return generate_planted_reduct_table(feature_count, row_count, seed)


class HammingThresholdRegime(RegimeSpec):
    registry_key = Regime.HAMMING_THRESHOLD
    label = "Hamming threshold"

    def _generate(
        self, feature_count: int, row_count: int, seed: int
    ) -> list[LabelledRow]:
        return generate_hamming_threshold_table(feature_count, row_count, seed)


class SparseSetCoverRegime(RegimeSpec):
    registry_key = Regime.SET_COVER_SPARSE
    label = "set cover, sparse"

    def _generate(
        self, feature_count: int, row_count: int, seed: int
    ) -> list[LabelledRow]:
        return generate_set_cover_table(feature_count, row_count, seed, 0.20)


class DenseSetCoverRegime(RegimeSpec):
    registry_key = Regime.SET_COVER_DENSE
    label = "set cover, dense"

    def _generate(
        self, feature_count: int, row_count: int, seed: int
    ) -> list[LabelledRow]:
        return generate_set_cover_table(feature_count, row_count, seed, 0.50)


def build_regime_registry() -> dict[Regime, RegimeSpec]:
    registry = {
        Regime(serialized_key): implementation_type()
        for serialized_key, implementation_type in RegimeSpec.__registry__.items()
    }
    if set(registry) != set(Regime):
        raise RuntimeError("regime registry does not cover the declared enum")
    return registry


REGIME_SPECS = build_regime_registry()


def generate_table(
    regime: Regime, feature_count: int, row_count: int, seed: int
) -> list[LabelledRow]:
    return REGIME_SPECS[regime].generate(feature_count, row_count, seed)


def discernibility_masks(rows: Sequence[LabelledRow]) -> tuple[int, ...]:
    """Return distinct coordinate masks separating differently labelled rows."""

    masks: set[int] = set()
    for left_index, (left, left_label) in enumerate(rows):
        for right, right_label in rows[left_index + 1 :]:
            if left_label == right_label:
                continue
            difference = 0
            for index, (left_value, right_value) in enumerate(zip(left, right)):
                if left_value != right_value:
                    difference |= 1 << index
            if difference == 0:
                raise ValueError("different labels occur on an identical row")
            masks.add(difference)
    return tuple(sorted(masks))


def coordinate_coverage(
    constraints: Sequence[int], feature_count: int
) -> tuple[tuple[int, ...], int]:
    """Encode each coordinate's covered constraints as one Python integer."""

    coverage = [0] * feature_count
    for constraint_index, constraint in enumerate(constraints):
        marker = 1 << constraint_index
        for feature in range(feature_count):
            if constraint & (1 << feature):
                coverage[feature] |= marker
    universe = (1 << len(constraints)) - 1
    return tuple(coverage), universe


def greedy_hitting_set_size(constraints: Sequence[int], feature_count: int) -> int:
    """Run deterministic maximum-new-coverage greedy hitting set."""

    if not constraints:
        return 0
    coverage, universe = coordinate_coverage(constraints, feature_count)
    covered = 0
    selected = 0
    available = set(range(feature_count))
    while covered != universe:
        feature = min(
            available,
            key=lambda index: (-(coverage[index] & ~covered).bit_count(), index),
        )
        gain = coverage[feature] & ~covered
        if not gain:
            raise ValueError("discernibility family is infeasible")
        covered |= coverage[feature]
        selected += 1
        available.remove(feature)
    return selected


def exact_hitting_set_size(
    constraints: Sequence[int], feature_count: int, upper_bound: int
) -> int:
    """Compute the optimum by exhaustive cardinality layers below greedy."""

    if not constraints:
        return 0
    coverage, universe = coordinate_coverage(constraints, feature_count)
    for size in range(1, upper_bound + 1):
        for selected in combinations(range(feature_count), size):
            covered = 0
            for feature in selected:
                covered |= coverage[feature]
                if covered == universe:
                    return size
    raise ValueError("the supplied upper bound did not cover all constraints")


def approximation_ratio(optimum: int, greedy_size: int) -> float:
    """Define the ratio on the empty family and validate ordinary trials."""

    if optimum == 0:
        if greedy_size != 0:
            raise ValueError("a nonempty greedy solution cannot have zero optimum")
        return 1.0
    return greedy_size / optimum


def run_trial(
    protocol: Protocol, regime: Regime, feature_count: int, seed: int
) -> TrialResult:
    row_count = protocol.rows_per_feature * feature_count
    rows = generate_table(regime, feature_count, row_count, seed)
    constraints = discernibility_masks(rows)
    greedy_size = greedy_hitting_set_size(constraints, feature_count)
    optimum = exact_hitting_set_size(constraints, feature_count, greedy_size)
    mean_constraint_fraction = (
        statistics.fmean(mask.bit_count() / feature_count for mask in constraints)
        if constraints
        else 0.0
    )
    return TrialResult(
        regime=regime,
        feature_count=feature_count,
        row_count=len(rows),
        seed=seed,
        distinct_constraints=len(constraints),
        mean_constraint_fraction=mean_constraint_fraction,
        optimum=optimum,
        greedy_size=greedy_size,
        ratio=approximation_ratio(optimum, greedy_size),
        exact_match=greedy_size == optimum,
    )


def antichains(feature_count: int) -> Iterator[tuple[int, ...]]:
    """Enumerate every antichain of nonempty masks without duplicates."""

    masks = tuple(range(1, 1 << feature_count))

    def visit(
        candidates: tuple[int, ...], chosen: tuple[int, ...]
    ) -> Iterator[tuple[int, ...]]:
        if not candidates:
            yield chosen
            return
        mask = candidates[0]
        yield from visit(candidates[1:], chosen)
        incomparable = tuple(
            other
            for other in candidates[1:]
            if not ((other & mask) == other or (other & mask) == mask)
        )
        yield from visit(incomparable, (*chosen, mask))

    yield from visit(masks, ())


def run_census(max_features: int) -> list[CensusResult]:
    results: list[CensusResult] = []
    for feature_count in range(1, max_features + 1):
        for family_index, constraints in enumerate(antichains(feature_count)):
            greedy_size = greedy_hitting_set_size(constraints, feature_count)
            optimum = exact_hitting_set_size(constraints, feature_count, greedy_size)
            results.append(
                CensusResult(
                    feature_count=feature_count,
                    family_index=family_index,
                    masks=" ".join(str(mask) for mask in constraints),
                    constraint_count=len(constraints),
                    optimum=optimum,
                    greedy_size=greedy_size,
                    ratio=approximation_ratio(optimum, greedy_size),
                )
            )
    return results


def quantile(values: Sequence[float], probability: float) -> float:
    """Return the nearest-rank empirical quantile."""

    if not values:
        raise ValueError("quantile requires at least one value")
    ordered = sorted(values)
    rank = max(1, math.ceil(probability * len(ordered)))
    return ordered[rank - 1]


def summarize_trials(results: Sequence[TrialResult]) -> list[TrialSummary]:
    grouped: dict[tuple[Regime, int], list[TrialResult]] = {}
    for result in results:
        grouped.setdefault((result.regime, result.feature_count), []).append(result)

    summaries: list[TrialSummary] = []
    for regime, feature_count in sorted(grouped):
        group = grouped[(regime, feature_count)]
        ratios = [result.ratio for result in group]
        summaries.append(
            TrialSummary(
                regime=regime,
                feature_count=feature_count,
                runs=len(group),
                mean_ratio=statistics.fmean(ratios),
                median_ratio=statistics.median(ratios),
                p95_ratio=quantile(ratios, 0.95),
                max_ratio=max(ratios),
                exact_match_fraction=sum(result.exact_match for result in group)
                / len(group),
                mean_optimum=statistics.fmean(result.optimum for result in group),
                mean_constraint_fraction=statistics.fmean(
                    result.mean_constraint_fraction for result in group
                ),
            )
        )
    return summaries


def summarize_census(results: Sequence[CensusResult]) -> list[CensusSummary]:
    summaries: list[CensusSummary] = []
    for feature_count in sorted({result.feature_count for result in results}):
        group = [result for result in results if result.feature_count == feature_count]
        nontrivial = [result for result in group if result.optimum > 0]
        worst = max(nontrivial, key=lambda result: (result.ratio, result.masks))
        summaries.append(
            CensusSummary(
                feature_count=feature_count,
                antichain_count=len(group),
                nonempty_count=len(nontrivial),
                worst_ratio=worst.ratio,
                worst_optimum=worst.optimum,
                worst_greedy_size=worst.greedy_size,
                worst_masks=worst.masks,
            )
        )
    return summaries


def environment_record(elapsed_seconds: float) -> EnvironmentRecord:
    try:
        import matplotlib

        matplotlib_version: str | None = matplotlib.__version__
    except ImportError:
        matplotlib_version = None
    cpu_model = platform.processor()
    cpuinfo = Path("/proc/cpuinfo")
    if not cpu_model and cpuinfo.exists():
        for line in cpuinfo.read_text(encoding="utf-8").splitlines():
            if line.startswith("model name"):
                cpu_model = line.split(":", 1)[1].strip()
                break
    memory_bytes: int | None = None
    meminfo = Path("/proc/meminfo")
    if meminfo.exists():
        for line in meminfo.read_text(encoding="utf-8").splitlines():
            if line.startswith("MemTotal:"):
                memory_bytes = int(line.split()[1]) * 1024
                break
    return EnvironmentRecord(
        python=sys.version,
        platform=platform.platform(),
        processor=cpu_model,
        logical_cpu_count=os.cpu_count(),
        memory_bytes=memory_bytes,
        matplotlib=matplotlib_version,
        elapsed_seconds=elapsed_seconds,
    )


CsvRecord = TrialResult | CensusResult


def write_records(records: Sequence[CsvRecord], path: Path) -> None:
    if not records:
        raise ValueError("CSV export requires at least one record")
    path.parent.mkdir(parents=True, exist_ok=True)
    field_names = tuple(asdict(records[0]))
    with path.open("w", encoding="utf-8", newline="") as handle:
        writer = csv.DictWriter(handle, fieldnames=field_names, lineterminator="\n")
        writer.writeheader()
        writer.writerows(asdict(record) for record in records)


def write_figure(
    results: Sequence[TrialResult], protocol: Protocol, path: Path
) -> None:
    import matplotlib.pyplot as plt

    summaries = {
        (summary.regime, summary.feature_count): summary
        for summary in summarize_trials(results)
    }
    regimes = list(protocol.regimes)
    dimensions = list(protocol.feature_counts)
    ratio_grid = [
        [summaries[(regime, dimension)].mean_ratio for dimension in dimensions]
        for regime in regimes
    ]
    exact_grid = [
        [
            summaries[(regime, dimension)].exact_match_fraction
            for dimension in dimensions
        ]
        for regime in regimes
    ]

    plt.rcParams.update({"font.size": 8, "font.family": "serif"})
    figure, axes = plt.subplots(1, 2, figsize=(7.2, 3.6), constrained_layout=True)
    panels = (
        (axes[0], ratio_grid, "mean greedy / optimum", "viridis", 1.0, 1.2),
        (axes[1], exact_grid, "exact-match fraction", "magma", 0.0, 1.0),
    )
    for axis, grid, title, color_map, minimum, maximum in panels:
        image = axis.imshow(
            grid, aspect="auto", cmap=color_map, vmin=minimum, vmax=maximum
        )
        axis.set_xticks(range(len(dimensions)), dimensions)
        axis.set_yticks(
            range(len(regimes)), [REGIME_SPECS[regime].label for regime in regimes]
        )
        axis.set_xlabel("coordinates")
        axis.set_title(title)
        for row_index, row in enumerate(grid):
            for column_index, value in enumerate(row):
                text_color = "white" if value > (minimum + maximum) / 2 else "black"
                axis.text(
                    column_index,
                    row_index,
                    f"{value:.2f}",
                    ha="center",
                    va="center",
                    color=text_color,
                    fontsize=7,
                )
        figure.colorbar(image, ax=axis, fraction=0.045, pad=0.03)

    path.parent.mkdir(parents=True, exist_ok=True)
    figure.savefig(path)
    plt.close(figure)


def run(protocol: Protocol) -> AuditRun:
    protocol.validate()
    started = time.perf_counter()
    results = [
        run_trial(protocol, regime, feature_count, protocol.first_seed + run_index)
        for regime in protocol.regimes
        for feature_count in protocol.feature_counts
        for run_index in range(protocol.runs_per_cell)
    ]
    census = run_census(protocol.census_max_features)
    return AuditRun(tuple(results), tuple(census), time.perf_counter() - started)


def main() -> None:
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--output", type=Path, required=True)
    parser.add_argument("--trials", type=Path, required=True)
    parser.add_argument("--census", type=Path, required=True)
    parser.add_argument("--figure", type=Path, required=True)
    args = parser.parse_args()

    protocol = Protocol()
    audit = run(protocol)
    payload = AuditPayload(
        experiment="explicit_listed_greedy_approximation_audit",
        protocol=protocol,
        regime_labels={
            regime.value: REGIME_SPECS[regime].label for regime in protocol.regimes
        },
        metric="cardinality of deterministic greedy hitting set divided by exact optimum",
        trial_count=len(audit.trials),
        census_family_count=len(audit.census),
        trial_summary=tuple(summarize_trials(audit.trials)),
        census_summary=tuple(summarize_census(audit.census)),
        environment=environment_record(audit.elapsed_seconds),
    )
    args.output.parent.mkdir(parents=True, exist_ok=True)
    args.output.write_text(
        json.dumps(asdict(payload), indent=2) + "\n", encoding="utf-8"
    )
    write_records(audit.trials, args.trials)
    write_records(audit.census, args.census)
    write_figure(audit.trials, protocol, args.figure)


if __name__ == "__main__":
    main()


==> experiments/generate_reset_protocol_figures.py <==
#!/usr/bin/env python3
"""Integrate the two-state reset protocol used by paper4_toc.

The script writes publication figures to ``latex_toc/figures`` and the
underlying numerical tables to ``experiments/data/reset_protocol``.
All energies are measured in k_B T, time in 1/kappa, and work in k_B T.
"""

from __future__ import annotations

import argparse
import csv
import json
import math
from dataclasses import dataclass
from pathlib import Path

import matplotlib as mpl
import matplotlib.pyplot as plt
import numpy as np
from matplotlib.colors import LogNorm
from scipy.integrate import solve_ivp
from scipy.optimize import brentq


ROOT = Path(__file__).resolve().parents[1]
FIGURE_DIR = ROOT / "latex_toc" / "figures"
RESULT_DIR = ROOT / "experiments" / "data" / "reset_protocol"


@dataclass(frozen=True)
class Protocol:
    """Dimensionless parameters for the cyclic three-stage reset drive."""

    active_exposure: float
    beta_lambda: float
    frozen_exposure: float = 1.0e-4
    design_prior: float = 0.5

    @property
    def beta_delta_q(self) -> float:
        q = self.design_prior
        return math.log((1.0 - q) / q)

    @property
    def beta_g1(self) -> float:
        # beta G0 = 0 and kappa = 1, so active_exposure = tau.
        return math.log(self.active_exposure / self.frozen_exposure)


@dataclass(frozen=True)
class AffineProtocol:
    """Endpoint channel and work as affine functions of the input one-mass."""

    out_zero: float
    out_slope: float
    work_zero: float
    work_slope: float

    def output(self, p_one: float) -> float:
        return self.out_zero + self.out_slope * p_one

    def work(self, p_one: float) -> float:
        return self.work_zero + self.work_slope * p_one


def binary_entropy(p: float) -> float:
    """Binary entropy in nats, with the endpoint convention 0 log 0 = 0."""

    if p <= 0.0 or p >= 1.0:
        return 0.0
    return -p * math.log(p) - (1.0 - p) * math.log1p(-p)


def binary_entropy_derivative(p: float) -> float:
    p = float(np.clip(p, 1.0e-15, 1.0 - 1.0e-15))
    return math.log((1.0 - p) / p)


def binary_kl(p: float, q: float) -> float:
    """D_KL(Ber(p) || Ber(q)) in nats."""

    value = 0.0
    if p > 0.0:
        value += p * math.log(p / q)
    if p < 1.0:
        value += (1.0 - p) * math.log((1.0 - p) / (1.0 - q))
    return value


def schedule(u: float, protocol: Protocol, stage: int) -> tuple[float, float, float]:
    """Return beta Delta, d(beta Delta)/du, and beta G for u in [0,1]."""

    delta_q = protocol.beta_delta_q
    lam = protocol.beta_lambda
    if stage == 0:
        delta = delta_q + 3.0 * u * (lam - delta_q)
        delta_prime = 3.0 * (lam - delta_q)
        barrier = 0.0
    elif stage == 1:
        delta = lam
        delta_prime = 0.0
        barrier = 3.0 * (u - 1.0 / 3.0) * protocol.beta_g1
    else:
        delta = 3.0 * lam * (1.0 - u)
        delta_prime = -3.0 * lam
        barrier = protocol.beta_g1
    return delta, delta_prime, barrier


def integrate_affine_protocol(protocol: Protocol) -> AffineProtocol:
    """Integrate the master equation for input masses zero and one at once."""

    delta_q = protocol.beta_delta_q
    # State: r_0, r_1, beta W_0, beta W_1.  The work entries include the
    # instantaneous prior-matching quench from Delta=0 to Delta=Delta_q.
    state = np.array([0.0, 1.0, 0.0, delta_q], dtype=float)
    segments = ((0.0, 1.0 / 3.0, 0), (1.0 / 3.0, 2.0 / 3.0, 1), (2.0 / 3.0, 1.0, 2))

    for lower, upper, stage in segments:

        def rhs(u: float, y: np.ndarray) -> np.ndarray:
            delta, delta_prime, barrier = schedule(u, protocol, stage)
            w_01 = math.exp(-(barrier + delta / 2.0))
            w_10 = math.exp(-(barrier - delta / 2.0))
            exposure = protocol.active_exposure
            dr_zero = exposure * (w_01 * (1.0 - y[0]) - w_10 * y[0])
            dr_one = exposure * (w_01 * (1.0 - y[1]) - w_10 * y[1])
            return np.array(
                [dr_zero, dr_one, y[0] * delta_prime, y[1] * delta_prime]
            )

        solution = solve_ivp(
            rhs,
            (lower, upper),
            state,
            method="Radau",
            rtol=2.0e-9,
            atol=2.0e-11,
        )
        if not solution.success:
            raise RuntimeError(solution.message)
        state = solution.y[:, -1]

    result = AffineProtocol(
        out_zero=float(state[0]),
        out_slope=float(state[1] - state[0]),
        work_zero=float(state[2]),
        work_slope=float(state[3] - state[2]),
    )
    for value in (result.output(0.0), result.output(1.0)):
        if not -1.0e-9 <= value <= 1.0 + 1.0e-9:
            raise AssertionError(f"invalid output probability {value}")
    return result


def entropy_production(affine: AffineProtocol, p_one: float) -> float:
    """Dimensionless cycle entropy production for a degenerate memory."""

    output = affine.output(p_one)
    return affine.work(p_one) - binary_entropy(p_one) + binary_entropy(output)


def least_dissipative_prior(affine: AffineProtocol) -> tuple[float, float]:
    """Return the unique interior minimizer of cycle entropy production."""

    def derivative(p_one: float) -> float:
        output = affine.output(p_one)
        return (
            affine.work_slope
            - binary_entropy_derivative(p_one)
            + affine.out_slope * binary_entropy_derivative(output)
        )

    lower = 1.0e-12
    upper = 1.0 - lower
    d_lower = derivative(lower)
    d_upper = derivative(upper)
    if d_lower >= 0.0:
        prior = lower
    elif d_upper <= 0.0:
        prior = upper
    else:
        prior = brentq(derivative, lower, upper, xtol=1.0e-13, rtol=1.0e-13)
    sigma_res = entropy_production(affine, prior)
    if sigma_res < -2.0e-8:
        raise AssertionError(f"negative entropy production {sigma_res}")
    return prior, max(0.0, sigma_res)


def check_mismatch_identity(
    affine: AffineProtocol, p_one: float, prior: float, sigma_res: float
) -> float:
    out_p = affine.output(p_one)
    out_q = affine.output(prior)
    mismatch = binary_kl(p_one, prior) - binary_kl(out_p, out_q)
    residual = entropy_production(affine, p_one) - (sigma_res + mismatch)
    if abs(residual) > 2.0e-7:
        raise AssertionError(f"mismatch identity residual {residual}")
    return mismatch


def configure_plotting() -> None:
    mpl.rcParams.update(
        {
            "font.family": "serif",
            "font.serif": ["STIX Two Text", "STIXGeneral", "DejaVu Serif"],
            "mathtext.fontset": "stix",
            "font.size": 8.5,
            "axes.labelsize": 8.5,
            "axes.titlesize": 9.0,
            "legend.fontsize": 7.5,
            "xtick.labelsize": 7.5,
            "ytick.labelsize": 7.5,
            "axes.linewidth": 0.7,
            "lines.linewidth": 1.5,
            "savefig.bbox": "tight",
            "savefig.pad_inches": 0.03,
            "pdf.fonttype": 42,
        }
    )


def write_csv(path: Path, fieldnames: list[str], rows: list[dict[str, float]]) -> None:
    with path.open("w", newline="", encoding="utf-8") as stream:
        writer = csv.DictWriter(stream, fieldnames=fieldnames, lineterminator="\n")
        writer.writeheader()
        writer.writerows(rows)


def save_figure(fig: mpl.figure.Figure, stem: str) -> None:
    """Write a vector working copy and a tracked publication raster."""

    fig.savefig(FIGURE_DIR / f"{stem}.pdf")
    fig.savefig(FIGURE_DIR / f"{stem}.png", dpi=400)


def work_figure(quick: bool) -> dict[str, float]:
    count = 25 if quick else 61
    exposures = np.logspace(-0.5, 3.0, count)
    rows: list[dict[str, float]] = []
    for exposure in exposures:
        protocol = Protocol(exposure, beta_lambda=12.0, frozen_exposure=1.0e-4)
        affine = integrate_affine_protocol(protocol)
        p_one = 0.5
        prior, sigma_res = least_dissipative_prior(affine)
        mismatch = check_mismatch_identity(affine, p_one, prior, sigma_res)
        rows.append(
            {
                "active_exposure": float(exposure),
                "beta_work": affine.work(p_one),
                "final_one_probability": affine.output(p_one),
                "entropy_production": entropy_production(affine, p_one),
                "protocol_prior": prior,
                "sigma_res": sigma_res,
                "channel_contraction_mismatch": mismatch,
                "output_entropy": binary_entropy(affine.output(p_one)),
                "beta_g1": protocol.beta_g1,
            }
        )

    write_csv(
        RESULT_DIR / "work_vs_exposure.csv",
        list(rows[0]),
        rows,
    )
    fig, ax = plt.subplots(figsize=(4.7, 2.8))
    ax.semilogx(
        [row["active_exposure"] for row in rows],
        [row["beta_work"] for row in rows],
        color="#1f5a85",
        label=r"integrated $\beta W_\Gamma$",
    )
    ax.axhline(math.log(2.0), color="#a43c32", linestyle="--", label=r"$\ln 2$")
    ax.set_xlabel(r"active exposure $\kappa\tau e^{-\beta G_0}$")
    ax.set_ylabel(r"mean reset work $\beta W_\Gamma$")
    ax.set_ylim(0.6, max(row["beta_work"] for row in rows) * 1.04)
    ax.grid(alpha=0.22, linewidth=0.5)
    ax.legend(frameon=False)
    save_figure(fig, "reset_work_vs_time")
    plt.close(fig)

    final = rows[-1]
    if abs(final["beta_work"] - math.log(2.0)) > 1.2e-2:
        raise AssertionError("slow-drive work did not approach ln 2")
    decomposition_residual = (
        final["beta_work"]
        - math.log(2.0)
        - final["sigma_res"]
        - final["channel_contraction_mismatch"]
        + final["output_entropy"]
    )
    if abs(decomposition_residual) > 2.0e-7:
        raise AssertionError("work endpoint failed the mismatch decomposition")
    return {
        "slow_drive_beta_work": final["beta_work"],
        "slow_drive_final_one_probability": final["final_one_probability"],
        "endpoint_sigma_res": final["sigma_res"],
        "endpoint_mismatch": final["channel_contraction_mismatch"],
        "endpoint_output_entropy": final["output_entropy"],
        "endpoint_decomposition_residual": decomposition_residual,
        "joint_leakage_parameter": 1.0e-4 * math.exp(6.0),
    }


def mismatch_figure(quick: bool) -> dict[str, float]:
    count = 17 if quick else 41
    design_priors = np.linspace(0.08, 0.92, count)
    actual = 0.5
    rows: list[dict[str, float]] = []
    for design_prior in design_priors:
        protocol = Protocol(
            active_exposure=300.0,
            beta_lambda=14.0,
            frozen_exposure=1.0e-5,
            design_prior=float(design_prior),
        )
        affine = integrate_affine_protocol(protocol)
        prior, sigma_res = least_dissipative_prior(affine)
        mismatch = check_mismatch_identity(affine, actual, prior, sigma_res)
        rows.append(
            {
                "design_prior": float(design_prior),
                "protocol_prior": prior,
                "kl_actual_to_protocol_prior": binary_kl(actual, prior),
                "channel_contraction_mismatch": mismatch,
                "sigma_res": sigma_res,
                "beta_effective_work": affine.work(actual),
                "final_one_probability": affine.output(actual),
            }
        )

    write_csv(RESULT_DIR / "mismatch_cost.csv", list(rows[0]), rows)
    divergence = np.array([row["kl_actual_to_protocol_prior"] for row in rows])
    work = np.array([row["beta_effective_work"] for row in rows])
    order = np.argsort(divergence)
    ideal_x = np.linspace(0.0, float(divergence.max()) * 1.03, 200)

    fig, ax = plt.subplots(figsize=(4.7, 2.8))
    ax.plot(
        ideal_x,
        math.log(2.0) + ideal_x,
        color="#333333",
        linestyle="--",
        label=r"exact-reset floor $\ln2+D_{\rm KL}$",
    )
    scatter = ax.scatter(
        divergence[order],
        work[order],
        c=np.array([rows[i]["design_prior"] for i in order]),
        cmap="viridis",
        s=25,
        edgecolor="white",
        linewidth=0.25,
        zorder=3,
    )
    colorbar = fig.colorbar(scatter, ax=ax, pad=0.02)
    colorbar.set_label(r"design prior $q_{\rm d}(M=1)$")
    ax.set_xlabel(r"$D_{\rm KL}(p\Vert q_\Gamma)$ (nat)")
    ax.set_ylabel(r"effective reset cost $\beta\varepsilon_{\rm eff}$")
    ax.grid(alpha=0.22, linewidth=0.5)
    ax.legend(frameon=False, loc="upper left")
    save_figure(fig, "reset_mismatch_cost")
    plt.close(fig)

    max_identity_error = 0.0
    for row in rows:
        ideal = math.log(2.0) + row["kl_actual_to_protocol_prior"]
        # The exact difference also contains the small output-entropy and
        # contraction terms.  The full identity was checked above.
        max_identity_error = max(
            max_identity_error,
            abs(row["beta_effective_work"] - ideal - row["sigma_res"]),
        )
    return {
        "max_protocol_prior_offset": max(
            abs(row["design_prior"] - row["protocol_prior"]) for row in rows
        ),
        "max_ideal_line_residual": max_identity_error,
    }


def residual_figure(quick: bool) -> dict[str, float]:
    lambda_count = 13 if quick else 31
    exposure_count = 17 if quick else 29
    lambdas = np.linspace(2.0, 14.0, lambda_count)
    exposures = np.logspace(1.0, 3.0, exposure_count)
    sigma = np.empty((exposure_count, lambda_count), dtype=float)
    rows: list[dict[str, float]] = []
    for row_index, exposure in enumerate(exposures):
        for col_index, beta_lambda in enumerate(lambdas):
            protocol = Protocol(
                active_exposure=float(exposure),
                beta_lambda=float(beta_lambda),
                frozen_exposure=1.0e-4,
            )
            affine = integrate_affine_protocol(protocol)
            prior, sigma_res = least_dissipative_prior(affine)
            sigma[row_index, col_index] = sigma_res
            rows.append(
                {
                    "active_exposure": float(exposure),
                    "beta_lambda": float(beta_lambda),
                    "protocol_prior": prior,
                    "sigma_res": sigma_res,
                }
            )

    write_csv(RESULT_DIR / "residual_dissipation.csv", list(rows[0]), rows)
    positive = sigma[sigma > 0.0]
    norm = LogNorm(vmin=max(positive.min(), 1.0e-4), vmax=positive.max())
    fig, ax = plt.subplots(figsize=(4.9, 3.05))
    mesh = ax.pcolormesh(
        lambdas,
        exposures,
        sigma,
        shading="auto",
        cmap="magma_r",
        norm=norm,
    )
    ax.set_yscale("log")
    ax.set_xlabel(r"terminal bias $\beta\Lambda$")
    ax.set_ylabel(r"active exposure $\kappa\tau e^{-\beta G_0}$")
    colorbar = fig.colorbar(mesh, ax=ax, pad=0.02)
    colorbar.set_label(r"least-dissipative residual $\sigma_{\rm res}$")
    save_figure(fig, "reset_residual_surface")
    plt.close(fig)
    lambda_index = int(np.argmin(np.abs(lambdas - 12.0)))
    exposure_index = int(np.argmin(np.abs(exposures - 1000.0)))
    if abs(lambdas[lambda_index] - 12.0) > 1.0e-12:
        raise AssertionError("residual grid must include beta Lambda = 12")
    return {
        "sigma_res_min": float(sigma.min()),
        "sigma_res_max": float(sigma.max()),
        "work_endpoint_sigma_res": float(sigma[exposure_index, lambda_index]),
    }


def main() -> None:
    parser = argparse.ArgumentParser()
    parser.add_argument(
        "--quick",
        action="store_true",
        help="use smaller grids for a fast development check",
    )
    args = parser.parse_args()
    FIGURE_DIR.mkdir(parents=True, exist_ok=True)
    RESULT_DIR.mkdir(parents=True, exist_ok=True)
    configure_plotting()

    summary = {
        "units": {
            "energy": "k_B T",
            "time": "1/kappa",
            "entropy": "nat",
        },
        "work_curve": work_figure(args.quick),
        "mismatch_curve": mismatch_figure(args.quick),
        "residual_surface": residual_figure(args.quick),
    }
    cross_sweep_error = abs(
        summary["work_curve"]["endpoint_sigma_res"]
        - summary["residual_surface"]["work_endpoint_sigma_res"]
    )
    if cross_sweep_error > 2.0e-7:
        raise AssertionError("work and residual sweeps disagree at shared point")
    summary["cross_sweep_error"] = cross_sweep_error
    with (RESULT_DIR / "summary.json").open("w", encoding="utf-8") as stream:
        json.dump(summary, stream, indent=2, sort_keys=True)
        stream.write("\n")
    flat_summary = {
        "slow_drive_beta_work": summary["work_curve"]["slow_drive_beta_work"],
        "slow_drive_final_one_probability": summary["work_curve"][
            "slow_drive_final_one_probability"
        ],
        "max_protocol_prior_offset": summary["mismatch_curve"][
            "max_protocol_prior_offset"
        ],
        "max_ideal_line_residual": summary["mismatch_curve"][
            "max_ideal_line_residual"
        ],
        "sigma_res_min": summary["residual_surface"]["sigma_res_min"],
        "sigma_res_max": summary["residual_surface"]["sigma_res_max"],
        "work_endpoint_sigma_res": summary["residual_surface"][
            "work_endpoint_sigma_res"
        ],
        "cross_sweep_error": summary["cross_sweep_error"],
    }
    write_csv(RESULT_DIR / "summary_metrics.csv", list(flat_summary), [flat_summary])
    print(json.dumps(summary, indent=2, sort_keys=True))


if __name__ == "__main__":
    main()


==> experiments/learned_policy_interface_audit.py <==
"""Exact observation-interface audit for a learned digit policy.

The experiment trains one deterministic decision tree on sixteen quantized
2-by-2 image blocks from scikit-learn's handwritten-digits data.  It then
audits the frozen policy under two distinct carrier declarations:

* the held-out listed carrier, where exact sufficiency is a finite hitting-set
  problem over cross-label discernibility masks; and
* the complete four-valued product, where exact relevance and witnesses are
  extracted symbolically from the decision-tree leaf boxes.

The comparison is intentionally about certificate scope, not predictive
accuracy: a certificate over observed rows need not certify the same frozen
policy on every input declared by its product interface.
"""

from __future__ import annotations

import argparse
import hashlib
import importlib.metadata
import json
import os
import platform
from abc import ABC, abstractmethod
from dataclasses import asdict, dataclass
from pathlib import Path
from typing import Any, ClassVar

import matplotlib
import numpy as np
import sklearn
from sklearn.datasets import load_digits
from sklearn.model_selection import train_test_split
from sklearn.tree import DecisionTreeClassifier

matplotlib.use("Agg")
import matplotlib.pyplot as plt

FeatureVector = tuple[int, ...]
LabelledRow = tuple[FeatureVector, int]

SEED = 1729
GRID_SIDE = 4
FEATURE_COUNT = GRID_SIDE * GRID_SIDE
DOMAIN_VALUES = (0, 1, 2, 3)
QUANTIZATION_THRESHOLDS = (8, 24, 40)
FEATURE_NAMES = tuple(
    f"block_{row}_{column}" for row in range(GRID_SIDE) for column in range(GRID_SIDE)
)


@dataclass(frozen=True)
class FeatureSchema:
    names: tuple[str, ...]
    domain_values: tuple[int, ...]

    def __post_init__(self) -> None:
        if not self.names or len(set(self.names)) != len(self.names):
            raise ValueError("feature names must be nonempty and distinct")
        if not self.domain_values or len(set(self.domain_values)) != len(
            self.domain_values
        ):
            raise ValueError("domain values must be nonempty and distinct")

    @property
    def feature_count(self) -> int:
        return len(self.names)


AUDIT_SCHEMA = FeatureSchema(FEATURE_NAMES, DOMAIN_VALUES)


@dataclass(frozen=True)
class AuditConfig:
    test_fraction: float = 0.30
    seed: int = SEED
    max_depth: int = 10
    min_samples_leaf: int = 3


@dataclass(frozen=True)
class Witness:
    feature: str
    left_state: FeatureVector
    right_state: FeatureVector
    left_label: int
    right_label: int


@dataclass(frozen=True)
class CarrierResult:
    carrier: str
    declared_state_count: int
    minimum_size: int
    canonical_minimum: tuple[str, ...]
    minimum_count: int
    inclusion_minimal_count: int


@dataclass(frozen=True)
class ListedCarrierResult(CarrierResult):
    minimum_interfaces: tuple[tuple[str, ...], ...]
    inclusion_minimal_interfaces: tuple[tuple[str, ...], ...]
    greedy_size: int
    greedy_interface: tuple[str, ...]
    distinct_discernibility_constraints: int
    irredundant_discernibility_constraints: int
    closure_defect: float


@dataclass(frozen=True)
class ProductCarrierResult(CarrierResult):
    witnesses: tuple[Witness, ...]


@dataclass(frozen=True)
class AuditReport:
    experiment: str
    interpretation: str
    dataset: dict[str, Any]
    transformation: dict[str, Any]
    policy: dict[str, Any]
    listed: ListedCarrierResult
    product: ProductCarrierResult
    scope_gap: dict[str, Any]
    environment: dict[str, Any]


class CarrierAudit(ABC):
    """Nominal contract for one declared carrier scope."""

    name: ClassVar[str]

    def __init__(self, schema: FeatureSchema) -> None:
        self._schema = schema

    def _validate_model(self, model: DecisionTreeClassifier) -> None:
        if not hasattr(model, "tree_"):
            raise ValueError("the supplied decision tree is not fitted")
        if int(model.n_features_in_) != self._schema.feature_count:
            raise ValueError("the model and carrier schema have different dimensions")

    @abstractmethod
    def run(self, model: DecisionTreeClassifier) -> CarrierResult:
        """Return an exact, internally checked certificate for this carrier."""


def pooled_quantized_features(images: np.ndarray) -> np.ndarray:
    """Map 8-by-8 images to sixteen four-valued non-overlapping block sensors."""

    if images.ndim != 3 or images.shape[1:] != (8, 8):
        raise ValueError("expected an array of 8-by-8 images")
    pooled = images.reshape(-1, 4, 2, 4, 2).sum(axis=(2, 4))
    quantized = np.digitize(pooled, bins=QUANTIZATION_THRESHOLDS)
    return quantized.reshape(-1, FEATURE_COUNT).astype(np.int8)


def dataset_digest(features: np.ndarray, labels: np.ndarray) -> str:
    digest = hashlib.sha256()
    digest.update(np.ascontiguousarray(features).tobytes())
    digest.update(np.ascontiguousarray(labels).tobytes())
    return digest.hexdigest()


def arrays_digest(*arrays: np.ndarray) -> str:
    digest = hashlib.sha256()
    for array in arrays:
        contiguous = np.ascontiguousarray(array)
        digest.update(str(contiguous.dtype).encode())
        digest.update(str(contiguous.shape).encode())
        digest.update(contiguous.tobytes())
    return digest.hexdigest()


def model_digest(model: DecisionTreeClassifier) -> str:
    tree = model.tree_
    return arrays_digest(
        model.classes_,
        tree.children_left,
        tree.children_right,
        tree.feature,
        tree.threshold,
        tree.value,
    )


def host_metadata() -> dict[str, Any]:
    cpu_model = platform.processor()
    cpuinfo = Path("/proc/cpuinfo")
    if not cpu_model and cpuinfo.exists():
        for line in cpuinfo.read_text().splitlines():
            if line.startswith("model name"):
                cpu_model = line.split(":", 1)[1].strip()
                break
    memory_kib = None
    meminfo = Path("/proc/meminfo")
    if meminfo.exists():
        for line in meminfo.read_text().splitlines():
            if line.startswith("MemTotal:"):
                memory_kib = int(line.split()[1])
                break
    return {
        "platform": platform.platform(),
        "processor": cpu_model,
        "logical_cpu_count": os.cpu_count(),
        "memory_kib": memory_kib,
    }


def unique_labelled_rows(
    features: np.ndarray, labels: np.ndarray
) -> tuple[LabelledRow, ...]:
    table: dict[FeatureVector, int] = {}
    for row, label in zip(features, labels, strict=True):
        key = tuple(int(value) for value in row)
        value = int(label)
        previous = table.setdefault(key, value)
        if previous != value:
            raise ValueError("the deterministic policy gave two labels to one input")
    return tuple(sorted(table.items()))


def discernibility_masks(rows: tuple[LabelledRow, ...]) -> tuple[int, ...]:
    masks: set[int] = set()
    for left_index, (left, left_label) in enumerate(rows):
        for right, right_label in rows[left_index + 1 :]:
            if left_label == right_label:
                continue
            mask = 0
            for feature, (left_value, right_value) in enumerate(
                zip(left, right, strict=True)
            ):
                if left_value != right_value:
                    mask |= 1 << feature
            if not mask:
                raise ValueError("different labels occur on an identical state")
            masks.add(mask)

    return tuple(sorted(masks, key=lambda mask: (mask.bit_count(), mask)))


def irredundant_discernibility_masks(masks: tuple[int, ...]) -> tuple[int, ...]:
    """Keep the inclusion-minimal discernibility constraints."""

    minimal: list[int] = []
    for mask in masks:
        if not any((prior & mask) == prior for prior in minimal):
            minimal.append(mask)
    return tuple(minimal)


def exact_hitting_sets(
    constraints: tuple[int, ...], feature_count: int
) -> tuple[tuple[int, ...], tuple[int, ...]]:
    sufficient = tuple(
        mask
        for mask in range(1 << feature_count)
        if all(mask & constraint for constraint in constraints)
    )
    if not sufficient:
        raise ValueError("the full interface must hit every nonempty constraint")
    minimum_size = min(mask.bit_count() for mask in sufficient)
    minima = tuple(mask for mask in sufficient if mask.bit_count() == minimum_size)
    sufficient_set = set(sufficient)
    inclusion_minimal = tuple(
        mask
        for mask in sufficient
        if all(
            (mask & ~(1 << feature)) not in sufficient_set
            for feature in range(feature_count)
            if mask & (1 << feature)
        )
    )
    return minima, inclusion_minimal


def greedy_hitting_set(constraints: tuple[int, ...], feature_count: int) -> int:
    uncovered = list(constraints)
    selected = 0
    while uncovered:
        candidates = [
            feature for feature in range(feature_count) if not selected & (1 << feature)
        ]
        feature = max(
            candidates,
            key=lambda index: (
                sum(bool(mask & (1 << index)) for mask in uncovered),
                -index,
            ),
        )
        selected |= 1 << feature
        uncovered = [mask for mask in uncovered if not mask & (1 << feature)]
    return selected


def feature_names(mask: int, names: tuple[str, ...]) -> tuple[str, ...]:
    return tuple(name for feature, name in enumerate(names) if mask & (1 << feature))


def closure_defect(rows: tuple[LabelledRow, ...]) -> float:
    carrier = {features for features, _ in rows}
    eligible = 0
    missing = 0
    for left, _ in rows:
        for right, _ in rows:
            for feature, (left_value, right_value) in enumerate(
                zip(left, right, strict=True)
            ):
                if left_value == right_value:
                    continue
                eligible += 1
                hybrid = left[:feature] + (right_value,) + left[feature + 1 :]
                missing += hybrid not in carrier
    return missing / eligible if eligible else 0.0


class ListedCarrierAudit(CarrierAudit):
    """Exhaustive finite audit of one inherited held-out table."""

    name = "held-out listed carrier"

    def __init__(
        self, states: np.ndarray, schema: FeatureSchema = AUDIT_SCHEMA
    ) -> None:
        super().__init__(schema)
        if states.ndim != 2 or states.shape[1] != schema.feature_count:
            raise ValueError("listed states do not match the carrier schema")
        if not np.isin(states, schema.domain_values).all():
            raise ValueError(
                "listed states contain a value outside the declared domain"
            )
        self._states = np.array(states, dtype=np.int8, copy=True)

    def run(self, model: DecisionTreeClassifier) -> ListedCarrierResult:
        self._validate_model(model)
        predictions = model.predict(self._states)
        rows = unique_labelled_rows(self._states, predictions)
        distinct_constraints = discernibility_masks(rows)
        constraints = irredundant_discernibility_masks(distinct_constraints)
        minima, inclusion_minimal = exact_hitting_sets(
            constraints, self._schema.feature_count
        )
        greedy = greedy_hitting_set(constraints, self._schema.feature_count)
        canonical = minima[0]
        if not all(canonical & constraint for constraint in constraints):
            raise AssertionError("the reported listed interface is not sufficient")
        if any(
            all(
                (canonical & ~(1 << feature)) & constraint for constraint in constraints
            )
            for feature in range(self._schema.feature_count)
            if canonical & (1 << feature)
        ):
            raise AssertionError(
                "the reported listed interface is not inclusion-minimal"
            )
        return ListedCarrierResult(
            carrier=self.name,
            declared_state_count=len(rows),
            minimum_size=canonical.bit_count(),
            canonical_minimum=feature_names(canonical, self._schema.names),
            minimum_count=len(minima),
            inclusion_minimal_count=len(inclusion_minimal),
            minimum_interfaces=tuple(
                feature_names(mask, self._schema.names) for mask in minima
            ),
            inclusion_minimal_interfaces=tuple(
                feature_names(mask, self._schema.names) for mask in inclusion_minimal
            ),
            greedy_size=greedy.bit_count(),
            greedy_interface=feature_names(greedy, self._schema.names),
            distinct_discernibility_constraints=len(distinct_constraints),
            irredundant_discernibility_constraints=len(constraints),
            closure_defect=closure_defect(rows),
        )


@dataclass(frozen=True)
class LeafBox:
    label: int
    allowed: tuple[frozenset[int], ...]


def decision_tree_leaf_boxes(
    model: DecisionTreeClassifier, schema: FeatureSchema
) -> tuple[LeafBox, ...]:
    """Return the axis-aligned boxes on which the fitted tree is constant."""

    tree = model.tree_
    full_box = tuple(
        frozenset(schema.domain_values) for _ in range(schema.feature_count)
    )
    leaves: list[LeafBox] = []

    def visit(node: int, allowed: tuple[frozenset[int], ...]) -> None:
        feature = int(tree.feature[node])
        if feature < 0:
            label_index = int(np.argmax(tree.value[node][0]))
            leaves.append(LeafBox(int(model.classes_[label_index]), allowed))
            return

        threshold = float(tree.threshold[node])
        left_values = frozenset(
            value for value in allowed[feature] if value <= threshold
        )
        right_values = frozenset(
            value for value in allowed[feature] if value > threshold
        )
        if left_values:
            left_box = list(allowed)
            left_box[feature] = left_values
            visit(int(tree.children_left[node]), tuple(left_box))
        if right_values:
            right_box = list(allowed)
            right_box[feature] = right_values
            visit(int(tree.children_right[node]), tuple(right_box))

    visit(0, full_box)
    return tuple(leaves)


def product_relevance_witnesses(
    model: DecisionTreeClassifier, schema: FeatureSchema = AUDIT_SCHEMA
) -> tuple[tuple[int, ...], tuple[Witness, ...]]:
    """Find the exact relevant coordinates of a finite-domain decision tree.

    Each leaf denotes a Cartesian box.  A coordinate is relevant exactly when
    two differently labelled leaf boxes have that coordinate as their sole
    disjoint projection; choosing common values in every other projection then
    gives a one-coordinate prediction-changing witness.  Conversely, the set
    of all such coordinates hits the separators of every cross-label leaf
    pair, so agreement on that set forces equal predictions.
    """

    if not hasattr(model, "tree_"):
        raise ValueError("the supplied decision tree is not fitted")
    if int(model.n_features_in_) != schema.feature_count:
        raise ValueError("the model and carrier schema have different dimensions")
    leaves = decision_tree_leaf_boxes(model, schema)
    witnesses: dict[int, Witness] = {}
    cross_label_separators: list[tuple[int, ...]] = []

    for left_index, left in enumerate(leaves):
        for right in leaves[left_index + 1 :]:
            if left.label == right.label:
                continue
            separators = tuple(
                feature
                for feature in range(schema.feature_count)
                if left.allowed[feature].isdisjoint(right.allowed[feature])
            )
            if not separators:
                raise AssertionError("different-label leaf boxes overlap")
            cross_label_separators.append(separators)
            if len(separators) != 1:
                continue
            feature = separators[0]
            if feature in witnesses:
                continue
            left_state: list[int] = []
            right_state: list[int] = []
            for coordinate in range(schema.feature_count):
                if coordinate == feature:
                    left_state.append(min(left.allowed[coordinate]))
                    right_state.append(min(right.allowed[coordinate]))
                else:
                    common = left.allowed[coordinate] & right.allowed[coordinate]
                    if not common:
                        raise AssertionError(
                            "singleton separator has another disjoint coordinate"
                        )
                    value = min(common)
                    left_state.append(value)
                    right_state.append(value)
            predictions = model.predict(
                np.array([left_state, right_state], dtype=np.int8)
            )
            if int(predictions[0]) == int(predictions[1]):
                raise AssertionError(
                    "semantic relevance witness does not change the policy"
                )
            witnesses[feature] = Witness(
                feature=schema.names[feature],
                left_state=tuple(left_state),
                right_state=tuple(right_state),
                left_label=int(predictions[0]),
                right_label=int(predictions[1]),
            )

    relevant = tuple(sorted(witnesses))
    relevant_set = set(relevant)
    if not all(
        relevant_set.intersection(separators) for separators in cross_label_separators
    ):
        raise AssertionError("the semantic relevant set failed a cross-label leaf pair")
    return relevant, tuple(witnesses[feature] for feature in relevant)


class ProductCarrierAudit(CarrierAudit):
    """Symbolic exact audit of the complete declared input product."""

    name = "complete finite product"

    def __init__(self, schema: FeatureSchema = AUDIT_SCHEMA) -> None:
        super().__init__(schema)

    def run(self, model: DecisionTreeClassifier) -> ProductCarrierResult:
        self._validate_model(model)
        relevant, witnesses = product_relevance_witnesses(model, self._schema)
        mask = sum(1 << feature for feature in relevant)
        return ProductCarrierResult(
            carrier=self.name,
            declared_state_count=len(self._schema.domain_values)
            ** self._schema.feature_count,
            minimum_size=len(relevant),
            canonical_minimum=feature_names(mask, self._schema.names),
            minimum_count=1,
            inclusion_minimal_count=1,
            witnesses=witnesses,
        )


def train_policy(
    config: AuditConfig,
) -> tuple[DecisionTreeClassifier, np.ndarray, dict[str, Any]]:
    digits = load_digits()
    features = pooled_quantized_features(digits.images.astype(np.int16))
    labels = digits.target.astype(np.int8)
    row_indices = np.arange(len(features), dtype=np.int32)
    (
        train_features,
        audit_features,
        train_labels,
        audit_labels,
        _train_indices,
        audit_indices,
    ) = train_test_split(
        features,
        labels,
        row_indices,
        test_size=config.test_fraction,
        random_state=config.seed,
        stratify=labels,
    )
    model = DecisionTreeClassifier(
        criterion="gini",
        splitter="best",
        max_depth=config.max_depth,
        min_samples_split=2,
        min_samples_leaf=config.min_samples_leaf,
        min_weight_fraction_leaf=0.0,
        max_features=None,
        random_state=config.seed,
        max_leaf_nodes=None,
        min_impurity_decrease=0.0,
        class_weight=None,
        ccp_alpha=0.0,
        monotonic_cst=None,
    )
    model.fit(train_features, train_labels)
    predictions = model.predict(audit_features).astype(np.int8)
    metadata = {
        "name": "scikit-learn handwritten digits",
        "source": "load_digits bundled data",
        "total_rows": len(features),
        "train_rows": len(train_features),
        "held_out_rows": len(audit_features),
        "classes": len(np.unique(labels)),
        "quantized_feature_and_label_sha256": dataset_digest(features, labels),
        "held_out_indices_sha256": arrays_digest(audit_indices),
        "held_out_quantized_rows_sha256": arrays_digest(audit_features),
        "held_out_predictions_sha256": arrays_digest(predictions),
        "fitted_tree_sha256": model_digest(model),
        "held_out_accuracy": float(np.mean(predictions == audit_labels)),
        "held_out_indices": audit_indices.tolist(),
        "held_out_quantized_rows": audit_features.tolist(),
        "held_out_predictions": predictions.tolist(),
        "held_out_targets": audit_labels.tolist(),
    }
    return model, audit_features, metadata


def audit_frozen_policy(
    model: DecisionTreeClassifier,
    audit_features: np.ndarray,
    dataset: dict[str, Any],
    config: AuditConfig,
) -> AuditReport:
    """Audit one fitted policy without refitting or relabelling it externally."""

    listed = ListedCarrierAudit(audit_features).run(model)
    product = ProductCarrierAudit().run(model)
    listed_set = set(listed.canonical_minimum)
    product_set = set(product.canonical_minimum)
    omitted_but_product_relevant = tuple(sorted(product_set - listed_set))
    product_witnesses = {witness.feature: witness for witness in product.witnesses}
    if any(name not in product_witnesses for name in omitted_but_product_relevant):
        raise AssertionError("a scope-gap coordinate lacks a product witness")

    return AuditReport(
        experiment="learned_policy_observation_interface_scope_audit",
        interpretation=(
            "Opt(x) is the singleton containing the frozen tree's predicted digit; "
            "the audit certifies prediction preservation, not ground-truth accuracy."
        ),
        dataset=dataset,
        transformation={
            "original_shape": [8, 8],
            "sensor_shape": [4, 4],
            "pooling": "sum over non-overlapping 2-by-2 pixel blocks",
            "quantization_thresholds": list(QUANTIZATION_THRESHOLDS),
            "coordinate_domain": list(DOMAIN_VALUES),
            "feature_names": list(FEATURE_NAMES),
        },
        policy={
            "class": type(model).__name__,
            "max_depth": config.max_depth,
            "min_samples_leaf": config.min_samples_leaf,
            "random_state": config.seed,
            "criterion": "gini",
            "splitter": "best",
            "realized_depth": int(model.get_depth()),
            "leaves": int(model.get_n_leaves()),
        },
        listed=listed,
        product=product,
        scope_gap={
            "minimum_size_difference": product.minimum_size - listed.minimum_size,
            "listed_certificate_omits_product_relevant": list(
                omitted_but_product_relevant
            ),
            "counterexample_witnesses": [
                asdict(product_witnesses[name]) for name in omitted_but_product_relevant
            ],
        },
        environment={
            **host_metadata(),
            "python": platform.python_version(),
            "numpy": np.__version__,
            "scipy": importlib.metadata.version("scipy"),
            "scikit_learn": sklearn.__version__,
            "matplotlib": matplotlib.__version__,
            "joblib": importlib.metadata.version("joblib"),
            "threadpoolctl": importlib.metadata.version("threadpoolctl"),
        },
    )


def run_audit(config: AuditConfig | None = None) -> AuditReport:
    resolved_config = config or AuditConfig()
    model, audit_features, dataset = train_policy(resolved_config)
    return audit_frozen_policy(model, audit_features, dataset, resolved_config)


def write_figure(report: AuditReport, path: Path) -> None:
    listed = set(report.listed.canonical_minimum)
    product = set(report.product.canonical_minimum)
    panels = (
        ("Held-out state domain", listed),
        ("Complete $4^{16}$ product", product),
    )
    figure, axes = plt.subplots(1, 2, figsize=(6.4, 3.0), constrained_layout=True)
    for axis, (title, selected) in zip(axes, panels, strict=True):
        matrix = np.zeros((GRID_SIDE, GRID_SIDE), dtype=float)
        for index, name in enumerate(FEATURE_NAMES):
            if name in selected:
                matrix[index // GRID_SIDE, index % GRID_SIDE] = 1.0
        axis.imshow(matrix, cmap="Greys", vmin=0, vmax=1)
        for row in range(GRID_SIDE):
            for column in range(GRID_SIDE):
                index = row * GRID_SIDE + column
                axis.text(
                    column,
                    row,
                    str(index + 1),
                    ha="center",
                    va="center",
                    color="white" if matrix[row, column] else "black",
                    fontsize=9,
                )
        axis.set_title(f"{title}\n{len(selected)} retained blocks", fontsize=9)
        axis.set_xticks([])
        axis.set_yticks([])
        axis.set_xlabel("black = retained")
    path.parent.mkdir(parents=True, exist_ok=True)
    figure.savefig(path, dpi=220)
    plt.close(figure)


def main() -> None:
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument(
        "--output",
        type=Path,
        default=Path(__file__).with_name("data")
        / "learned_policy_interface_audit.json",
    )
    parser.add_argument(
        "--figure",
        type=Path,
        default=Path(__file__).parents[1]
        / "latex"
        / "figures"
        / "learned_policy_scope_audit.pdf",
    )
    args = parser.parse_args()
    report = run_audit()
    args.output.parent.mkdir(parents=True, exist_ok=True)
    args.output.write_text(json.dumps(asdict(report), indent=2, sort_keys=True) + "\n")
    write_figure(report, args.figure)
    print(
        "learned policy audit: "
        f"listed minimum={report.listed.minimum_size}, "
        f"product minimum={report.product.minimum_size}, "
        f"scope-gap witnesses={len(report.scope_gap['counterexample_witnesses'])}"
    )


if __name__ == "__main__":
    main()


==> experiments/minimum_decisiveness_reduction_audit.py <==
"""Exact finite audit of the minimum-decisiveness reduction.

The manuscript's reduction has two stages: a listed paired-selector code and
its completion to a full product.  This module evaluates the completed product
without materializing it.  Each observed fiber contains a known number of full
product tuples, so the uniform background contribution can be summed exactly.

The audit is literal over all 256 Boolean functions when all three source
blocks have length one.  At block length two there are 2**64 Boolean functions,
so the program exhausts the exact semantic factorization used by the proof:
all 65,536 majority-outcome matrices and all 16 local majority slices.  Every
raw truth table has one of those matrices, and the exact score comparison in a
selected fiber depends on its local slice only through the number of true y
assignments.  No random sampling or floating-point arithmetic is used.
"""

from __future__ import annotations

import argparse
import json
import platform
import sys
import time
from collections import defaultdict
from collections.abc import Callable, Iterable, Iterator, Sequence
from dataclasses import asdict, dataclass
from enum import Enum
from fractions import Fraction
from itertools import combinations
from pathlib import Path
from typing import TypeAlias

BitVector: TypeAlias = tuple[int, ...]
Coordinate: TypeAlias = tuple[int, int]


class Action(str, Enum):
    ACCEPT = "accept"
    HOLD_LEFT = "hold_left"
    HOLD_RIGHT = "hold_right"


class TokenKind(str, Enum):
    MAIN_COMMON = "main_common"
    MAIN_EXPOSED = "main_exposed"
    FORCE_SIDE = "force_side"
    FORCE_NEUTRAL = "force_neutral"


@dataclass(frozen=True, order=True)
class Token:
    kind: TokenKind
    payload: tuple[int, ...]


@dataclass(frozen=True, order=True)
class MainState:
    z: BitVector
    x: BitVector
    y: BitVector
    auxiliary: int


@dataclass(frozen=True, order=True)
class ForcingState:
    pair: int
    side: int


ListedState: TypeAlias = MainState | ForcingState
TruthPredicate: TypeAlias = Callable[[BitVector, BitVector, BitVector], bool]


@dataclass(frozen=True)
class BlockShape:
    existential: int
    universal: int
    majority: int

    def validate(self) -> None:
        if min(self.existential, self.universal, self.majority) < 1:
            raise ValueError("all source blocks must be nonempty")

    @property
    def coordinate_count(self) -> int:
        return 2 * self.existential

    @property
    def source_variable_count(self) -> int:
        return self.existential + self.universal + self.majority


@dataclass(frozen=True)
class CompletionConstants:
    delta: Fraction
    main_mass: Fraction
    forcing_payoff: int
    denominator_exponent: int
    background_exponent: int
    background_mass_per_state: Fraction
    total_background_mass: Fraction
    retained_code_mass: Fraction
    token_count: int
    product_state_count: int


@dataclass(frozen=True)
class AuditSummary:
    literal_n1_truth_tables: int
    literal_n1_coordinate_sets_per_table: int
    n2_majority_matrices: int
    n2_local_slices: int
    n2_coordinate_sets: int
    represented_n2_truth_tables: str
    exact_arithmetic: str
    elapsed_seconds: float
    python: str
    platform: str


def bit_vectors(width: int) -> tuple[BitVector, ...]:
    return tuple(
        tuple((value >> index) & 1 for index in range(width))
        for value in range(1 << width)
    )


def vector_index(vector: Sequence[int]) -> int:
    return sum(bit << index for index, bit in enumerate(vector))


def coordinate_sets(coordinate_count: int, budget: int) -> Iterator[tuple[int, ...]]:
    for size in range(budget + 1):
        yield from combinations(range(coordinate_count), size)


def unique_maximum(scores: dict[Action, Fraction]) -> bool:
    maximum = max(scores.values())
    return sum(score == maximum for score in scores.values()) == 1


class PairedSelectorModel:
    """The listed code and its exact symbolic full-product completion."""

    def __init__(self, shape: BlockShape) -> None:
        shape.validate()
        self.shape = shape
        self.z_values = bit_vectors(shape.existential)
        self.x_values = bit_vectors(shape.universal)
        self.y_values = bit_vectors(shape.majority)
        self.coordinates: tuple[Coordinate, ...] = tuple(
            (pair, side) for pair in range(shape.existential) for side in (0, 1)
        )
        self.main_states = tuple(
            MainState(z, x, y, auxiliary)
            for z in self.z_values
            for x in self.x_values
            for y in self.y_values
            for auxiliary in (0, 1)
        )
        self.forcing_states = tuple(
            ForcingState(pair, side)
            for pair in range(shape.existential)
            for side in (0, 1)
        )
        self.states: tuple[ListedState, ...] = self.main_states + self.forcing_states
        self.codewords = {state: self.codeword(state) for state in self.states}
        if len(set(self.codewords.values())) != len(self.states):
            raise AssertionError("the paired-selector code must be injective")
        self.token_universe = tuple(
            sorted(
                {
                    self.token(state, coordinate)
                    for state in self.states
                    for coordinate in self.coordinates
                }
            )
        )
        self.constants = self._completion_constants()

    @property
    def threshold(self) -> Fraction:
        return Fraction(1, 2) - Fraction(1, 1 << (self.shape.majority + 1))

    @property
    def perturbation(self) -> Fraction:
        return Fraction(1, 1 << (self.shape.majority + 3))

    @property
    def weak_majority_threshold(self) -> int:
        return 1 << (self.shape.majority - 1)

    def token(self, state: ListedState, coordinate: Coordinate) -> Token:
        pair, side = coordinate
        if isinstance(state, MainState):
            if state.z[pair] == side:
                return Token(TokenKind.MAIN_COMMON, (vector_index(state.x),))
            return Token(
                TokenKind.MAIN_EXPOSED,
                (
                    vector_index(state.z),
                    vector_index(state.x),
                    vector_index(state.y),
                    state.auxiliary,
                ),
            )
        if state.pair == pair:
            return Token(TokenKind.FORCE_SIDE, (state.pair, state.side))
        return Token(TokenKind.FORCE_NEUTRAL, (state.pair,))

    def codeword(self, state: ListedState) -> tuple[Token, ...]:
        return tuple(self.token(state, coordinate) for coordinate in self.coordinates)

    def listed_mass(self, state: ListedState) -> Fraction:
        constants = self.constants
        if isinstance(state, MainState):
            return constants.main_mass
        return constants.delta

    def listed_utility(
        self, state: ListedState, action: Action, truth: TruthPredicate
    ) -> Fraction:
        if isinstance(state, ForcingState):
            if action is Action.HOLD_LEFT and state.side == 0:
                return Fraction(self.constants.forcing_payoff)
            if action is Action.HOLD_RIGHT and state.side == 1:
                return Fraction(self.constants.forcing_payoff)
            return Fraction(0)

        if action is Action.ACCEPT:
            return Fraction(int(truth(state.z, state.x, state.y)))
        sigma = self.perturbation if state.auxiliary else -self.perturbation
        if action is Action.HOLD_LEFT:
            return self.threshold + sigma
        return self.threshold - sigma

    def projection(
        self, state: ListedState, selected: Iterable[int]
    ) -> tuple[Token, ...]:
        codeword = self.codewords[state]
        return tuple(codeword[index] for index in selected)

    def listed_fibers(
        self, selected: tuple[int, ...]
    ) -> dict[tuple[Token, ...], tuple[ListedState, ...]]:
        grouped: dict[tuple[Token, ...], list[ListedState]] = defaultdict(list)
        for state in self.states:
            grouped[self.projection(state, selected)].append(state)
        return {key: tuple(states) for key, states in grouped.items()}

    def completed_fiber_scores(
        self,
        selected: tuple[int, ...],
        states: Sequence[ListedState],
        truth: TruthPredicate,
    ) -> dict[Action, Fraction]:
        constants = self.constants
        total_tuples = constants.token_count ** (
            self.shape.coordinate_count - len(selected)
        )
        noncode_count = total_tuples - len(states)
        scores = {action: Fraction(0) for action in Action}
        for state in states:
            mass = constants.background_mass_per_state + (
                constants.retained_code_mass * self.listed_mass(state)
            )
            for action in Action:
                scores[action] += mass * (1 + self.listed_utility(state, action, truth))
        scores[Action.ACCEPT] += noncode_count * constants.background_mass_per_state
        return scores

    def is_decisive(self, selected: tuple[int, ...], truth: TruthPredicate) -> bool:
        return all(
            unique_maximum(self.completed_fiber_scores(selected, states, truth))
            for states in self.listed_fibers(selected).values()
        )

    def has_budget_decisive_set(self, truth: TruthPredicate) -> bool:
        return any(
            self.is_decisive(selected, truth)
            for selected in coordinate_sets(
                self.shape.coordinate_count, self.shape.existential
            )
        )

    def source_verdict(self, truth: TruthPredicate) -> bool:
        return any(
            all(
                sum(truth(z, x, y) for y in self.y_values)
                >= self.weak_majority_threshold
                for x in self.x_values
            )
            for z in self.z_values
        )

    def selector_coordinates(self, z: BitVector) -> tuple[int, ...]:
        return tuple(2 * pair + z[pair] for pair in range(self.shape.existential))

    def _completion_constants(self) -> CompletionConstants:
        nz = self.shape.existential
        nx = self.shape.universal
        ny = self.shape.majority
        delta = Fraction(1, 1 << (2 * nz + 2))
        main_count = len(self.main_states)
        main_mass = (1 - 2 * nz * delta) / main_count
        forcing_payoff = 2 << (2 * nz + 2)
        token_count = len(self.token_universe)
        product_state_count = token_count**self.shape.coordinate_count

        # Every listed mass-weighted gap has denominator dividing 2**L.
        denominator_exponent = 3 * nz + nx + 2 * ny + 6
        total_variables = nz + nx + ny
        h = max(2 * nz + 2, total_variables + 2)
        manuscript_base = 2 * nz * (total_variables + 4) + h + 4
        ceil_log_product = max(1, (product_state_count - 1).bit_length())
        dominance_base = ceil_log_product + denominator_exponent + 2
        background_exponent = max(manuscript_base, dominance_base)
        background_mass = Fraction(1, 1 << background_exponent)
        total_background = product_state_count * background_mass
        retained_code_mass = 1 - total_background

        constants = CompletionConstants(
            delta=delta,
            main_mass=main_mass,
            forcing_payoff=forcing_payoff,
            denominator_exponent=denominator_exponent,
            background_exponent=background_exponent,
            background_mass_per_state=background_mass,
            total_background_mass=total_background,
            retained_code_mass=retained_code_mass,
            token_count=token_count,
            product_state_count=product_state_count,
        )
        self._validate_constants(constants)
        return constants

    def _validate_constants(self, constants: CompletionConstants) -> None:
        nz = self.shape.existential
        if not 2 * nz * constants.delta < 1:
            raise AssertionError("forcing states leave no positive main-state mass")
        if constants.main_mass <= 0:
            raise AssertionError("main-state mass must be positive")
        if constants.delta * constants.forcing_payoff != 2:
            raise AssertionError("forcing payoff must contribute exactly two")
        if not constants.total_background_mass < Fraction(1, 16):
            raise AssertionError("background mass exceeds the manuscript bound")
        minimum_gap = Fraction(1, 1 << constants.denominator_exponent)
        if not (
            constants.total_background_mass < constants.retained_code_mass * minimum_gap
        ):
            raise AssertionError("background may reverse a listed score gap")


def truth_from_mask(shape: BlockShape, mask: int) -> TruthPredicate:
    nx = shape.universal
    ny = shape.majority

    def truth(z: BitVector, x: BitVector, y: BitVector) -> bool:
        index = (
            (vector_index(z) << (nx + ny)) | (vector_index(x) << ny) | vector_index(y)
        )
        return bool((mask >> index) & 1)

    return truth


def truth_with_local_slice(
    shape: BlockShape,
    selected_z: BitVector,
    selected_x: BitVector,
    slice_mask: int,
    *,
    off_assignment_value: bool = False,
) -> TruthPredicate:
    threshold = 1 << (shape.majority - 1)

    def truth(z: BitVector, x: BitVector, y: BitVector) -> bool:
        if z != selected_z:
            return off_assignment_value
        if x == selected_x:
            return bool((slice_mask >> vector_index(y)) & 1)
        return vector_index(y) < threshold

    return truth


def audit_literal_n1() -> tuple[int, int]:
    shape = BlockShape(1, 1, 1)
    model = PairedSelectorModel(shape)
    function_count = 1 << (1 << shape.source_variable_count)
    candidate_sets = tuple(coordinate_sets(shape.coordinate_count, shape.existential))
    for mask in range(function_count):
        truth = truth_from_mask(shape, mask)
        observed = any(
            model.is_decisive(selected, truth) for selected in candidate_sets
        )
        expected = model.source_verdict(truth)
        if observed != expected:
            raise AssertionError(f"n=1 mismatch for truth-table mask {mask}")
    return function_count, len(candidate_sets)


def audit_n2_local_fibers() -> tuple[int, int]:
    shape = BlockShape(2, 2, 2)
    model = PairedSelectorModel(shape)
    all_sets = tuple(coordinate_sets(shape.coordinate_count, shape.existential))
    valid_sets = {model.selector_coordinates(z) for z in model.z_values}
    invalid_sets = tuple(
        selected for selected in all_sets if selected not in valid_sets
    )

    all_false = truth_from_mask(shape, 0)
    all_true = truth_from_mask(shape, (1 << (1 << shape.source_variable_count)) - 1)
    for selected in invalid_sets:
        if model.is_decisive(selected, all_false) or model.is_decisive(
            selected, all_true
        ):
            raise AssertionError(
                f"missed selector pair was not detected for {selected}"
            )

    local_slice_count = 1 << (1 << shape.majority)
    for z in model.z_values:
        selected = model.selector_coordinates(z)
        for x in model.x_values:
            for slice_mask in range(local_slice_count):
                truth = truth_with_local_slice(shape, z, x, slice_mask)
                observed = model.is_decisive(selected, truth)
                expected = slice_mask.bit_count() >= model.weak_majority_threshold
                if observed != expected:
                    raise AssertionError(
                        "n=2 local selected-fiber mismatch for "
                        f"z={z}, x={x}, slice={slice_mask:04b}"
                    )
            exposed_truth = truth_with_local_slice(
                shape,
                z,
                x,
                (1 << model.weak_majority_threshold) - 1,
                off_assignment_value=True,
            )
            if not model.is_decisive(selected, exposed_truth):
                raise AssertionError("an exposed true codeword created a spurious tie")
    return local_slice_count, len(all_sets)


def audit_n2_majority_matrices() -> int:
    """Exhaust all outer verdicts induced by the 2**64 raw truth tables."""

    z_count = 1 << 2
    x_count = 1 << 2
    row_mask = (1 << x_count) - 1
    matrix_count = 1 << (z_count * x_count)
    for matrix in range(matrix_count):
        source = any(
            ((matrix >> (z * x_count)) & row_mask) == row_mask for z in range(z_count)
        )
        decisive_selector_exists = any(
            all((matrix >> (z * x_count + x)) & 1 for x in range(x_count))
            for z in range(z_count)
        )
        if source != decisive_selector_exists:
            raise AssertionError(f"outer-majority mismatch for matrix {matrix}")
    return matrix_count


def run_audit() -> AuditSummary:
    started = time.perf_counter()
    n1_tables, n1_sets = audit_literal_n1()
    n2_slices, n2_sets = audit_n2_local_fibers()
    n2_matrices = audit_n2_majority_matrices()
    return AuditSummary(
        literal_n1_truth_tables=n1_tables,
        literal_n1_coordinate_sets_per_table=n1_sets,
        n2_majority_matrices=n2_matrices,
        n2_local_slices=n2_slices,
        n2_coordinate_sets=n2_sets,
        represented_n2_truth_tables=str(1 << (1 << 6)),
        exact_arithmetic="fractions.Fraction; full-product fibers summed symbolically",
        elapsed_seconds=time.perf_counter() - started,
        python=sys.version.split()[0],
        platform=platform.platform(),
    )


def parse_args() -> argparse.Namespace:
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--output", type=Path, help="optional JSON result path")
    return parser.parse_args()


def main() -> None:
    args = parse_args()
    summary = run_audit()
    payload = json.dumps(asdict(summary), indent=2, sort_keys=True)
    if args.output:
        args.output.parent.mkdir(parents=True, exist_ok=True)
        args.output.write_text(payload + "\n", encoding="utf-8")
    print(payload)


if __name__ == "__main__":
    main()


==> experiments/multistep_pomdp_reduction_audit.py <==
"""Exact finite audit of the multistep stochastic PSPACE reduction.

The manuscript proof has four logically separate components: a sign-separated
QBF planning core, a fixed-interface preservation wrapper, a public-coordinate
forcing bank for the minimum query, and a decisiveness wrapper. This module
checks each component independently with exact rational arithmetic.

For every QBF with at most ``--max-variables`` variables, the audit enumerates
every quantifier prefix and every Boolean terminal predicate. The default of
three variables covers 2,120 source instances. This is a finite reduction
unit test, not a proof of the asymptotic PSPACE transfer.
"""

from __future__ import annotations

import argparse
import json
import platform
import sys
import time
from abc import ABC, abstractmethod
from collections import defaultdict
from collections.abc import Iterable, Iterator, Sequence
from dataclasses import asdict, dataclass
from enum import Enum
from fractions import Fraction
from itertools import combinations, product
from pathlib import Path
from typing import TypeAlias

BitVector: TypeAlias = tuple[int, ...]


class Quantifier(str, Enum):
    EXISTS = "exists"
    FORALL = "forall"


class RootAction(str, Enum):
    SAFE = "safe"
    PLAN = "plan"


@dataclass(frozen=True)
class QbfInstance:
    quantifiers: tuple[Quantifier, ...]
    truth_mask: int

    @property
    def variable_count(self) -> int:
        return len(self.quantifiers)

    @property
    def universal_count(self) -> int:
        return self.quantifiers.count(Quantifier.FORALL)

    def terminal_truth(self, assignment: Sequence[int]) -> bool:
        index = sum(bit << position for position, bit in enumerate(assignment))
        return bool((self.truth_mask >> index) & 1)

    def truth(self, prefix: BitVector = ()) -> bool:
        stage = len(prefix)
        if stage == self.variable_count:
            return self.terminal_truth(prefix)
        children = (self.truth(prefix + (bit,)) for bit in (0, 1))
        if self.quantifiers[stage] is Quantifier.EXISTS:
            return any(children)
        return all(children)


def qbf_instances(max_variables: int) -> Iterator[QbfInstance]:
    if not 1 <= max_variables <= 3:
        raise ValueError("the exhaustive audit boundary is 1 <= max_variables <= 3")
    for variable_count in range(1, max_variables + 1):
        prefixes = product(tuple(Quantifier), repeat=variable_count)
        predicate_count = 1 << (1 << variable_count)
        for quantifiers in prefixes:
            for truth_mask in range(predicate_count):
                yield QbfInstance(tuple(quantifiers), truth_mask)


class SignSeparatedPlanningCore:
    """Exact value recursion for the sign-separated two-action QBF core."""

    def __init__(self, instance: QbfInstance) -> None:
        self.instance = instance
        self.raw_gap = Fraction(1, 1 << instance.universal_count)
        self.certified_gap = self.raw_gap / 2
        self._action_value_cache: dict[BitVector, tuple[Fraction, Fraction]] = {}
        self._value_cache: dict[BitVector, Fraction] = {}

    def perturbation(self, stage: int) -> Fraction:
        return self.raw_gap / (4 ** (stage + 1))

    def terminal_reward(self, assignment: BitVector) -> Fraction:
        if self.instance.terminal_truth(assignment):
            return Fraction(1)
        return Fraction(-(1 << self.instance.universal_count))

    def action_values(self, prefix: BitVector) -> tuple[Fraction, Fraction]:
        if prefix in self._action_value_cache:
            return self._action_value_cache[prefix]
        stage = len(prefix)
        if stage >= self.instance.variable_count:
            raise ValueError("terminal histories have no available action")

        quantifier = self.instance.quantifiers[stage]
        if quantifier is Quantifier.EXISTS:
            continuation_zero = self.value(prefix + (0,))
            continuation_one = self.value(prefix + (1,))
        else:
            expectation = (self.value(prefix + (0,)) + self.value(prefix + (1,))) / 2
            continuation_zero = expectation
            continuation_one = expectation
        result = continuation_zero, continuation_one + self.perturbation(stage)
        self._action_value_cache[prefix] = result
        return result

    def value(self, prefix: BitVector = ()) -> Fraction:
        if prefix in self._value_cache:
            return self._value_cache[prefix]
        if len(prefix) == self.instance.variable_count:
            result = self.terminal_reward(prefix)
        else:
            result = max(self.action_values(prefix))
        self._value_cache[prefix] = result
        return result

    def decision_histories(self) -> Iterator[BitVector]:
        for stage in range(self.instance.variable_count):
            yield from product((0, 1), repeat=stage)

    def all_decisions_are_unique(self) -> bool:
        return all(
            zero_value != one_value
            for prefix in self.decision_histories()
            for zero_value, one_value in (self.action_values(prefix),)
        )


@dataclass(frozen=True)
class LabeledRoot:
    public: BitVector
    tag: int
    optimal_action: RootAction


def optimizer_constant_on_projection(
    roots: Iterable[LabeledRoot], retained: frozenset[int]
) -> bool:
    fibers: dict[BitVector, set[RootAction]] = defaultdict(set)
    for root in roots:
        full_name = root.public + (root.tag,)
        key = tuple(full_name[index] for index in sorted(retained))
        fibers[key].add(root.optimal_action)
    return all(len(actions) == 1 for actions in fibers.values())


def calibration_roots(payload_width: int) -> tuple[LabeledRoot, ...]:
    """Return disjoint cube edges that force every public coordinate."""

    if payload_width < 3:
        raise ValueError("the disjoint calibration bank needs three payload bits")

    def unit(index: int) -> BitVector:
        return tuple(int(position == index) for position in range(payload_width))

    def toggle(vector: BitVector, index: int) -> BitVector:
        return tuple(
            bit ^ int(position == index) for position, bit in enumerate(vector)
        )

    edges: list[tuple[BitVector, BitVector]] = []
    for direction in range(payload_width):
        base = unit((direction + 1) % payload_width)
        edges.append(((1, 0) + base, (1, 0) + toggle(base, direction)))

    zero = (0,) * payload_width
    one = (1,) * payload_width
    edges.extend(
        (
            ((0, 1) + zero, (1, 1) + zero),
            ((1, 0) + one, (1, 1) + one),
        )
    )

    endpoints = tuple(endpoint for edge in edges for endpoint in edge)
    if len(set(endpoints)) != len(endpoints):
        raise AssertionError("calibration edges must be vertex-disjoint")
    for direction, (left, right) in enumerate(edges):
        changed = tuple(
            index
            for index, (left_bit, right_bit) in enumerate(zip(left, right))
            if left_bit != right_bit
        )
        expected = (
            direction + 2 if direction < payload_width else direction - payload_width
        )
        if changed != (expected,):
            raise AssertionError(
                f"calibration edge {direction} changes {changed}, expected {(expected,)}"
            )

    roots: list[LabeledRoot] = []
    for left, right in edges:
        roots.append(LabeledRoot(left, 0, RootAction.SAFE))
        roots.append(LabeledRoot(right, 0, RootAction.PLAN))
    return tuple(roots)


class RegimeSpec(ABC):
    """One independently auditable component of the reduction."""

    @property
    @abstractmethod
    def name(self) -> str:
        raise NotImplementedError

    @abstractmethod
    def audit(self, instance: QbfInstance) -> int:
        """Audit one QBF instance and return the primitive-check count."""


class SignCoreSpec(RegimeSpec):
    @property
    def name(self) -> str:
        return "sign_core"

    def audit(self, instance: QbfInstance) -> int:
        core = SignSeparatedPlanningCore(instance)
        value = core.value()
        expected_true = instance.truth()
        if expected_true and value < core.certified_gap:
            raise AssertionError(f"true QBF lost its positive gap: {instance}")
        if not expected_true and value > -core.certified_gap:
            raise AssertionError(f"false QBF lost its negative gap: {instance}")
        if not core.all_decisions_are_unique():
            raise AssertionError(f"perturbation left an optimizer tie: {instance}")
        return 2 + sum(1 << stage for stage in range(instance.variable_count))


class PreservationSpec(RegimeSpec):
    @property
    def name(self) -> str:
        return "preservation_wrapper"

    def audit(self, instance: QbfInstance) -> int:
        core = SignSeparatedPlanningCore(instance)
        baseline_scores = {RootAction.SAFE: Fraction(0), RootAction.PLAN: Fraction(1)}
        test_scores = {RootAction.SAFE: Fraction(0), RootAction.PLAN: core.value()}

        def optimizer(scores: dict[RootAction, Fraction]) -> frozenset[RootAction]:
            best = max(scores.values())
            return frozenset(
                action for action, score in scores.items() if score == best
            )

        baseline = optimizer(baseline_scores)
        test = optimizer(test_scores)
        projected = optimizer(
            {
                action: (baseline_scores[action] + test_scores[action]) / 2
                for action in RootAction
            }
        )
        observed = baseline == test == projected
        if observed != instance.truth():
            raise AssertionError(f"preservation wrapper mismatch: {instance}")
        return 3


class CoordinateForcingSpec(RegimeSpec):
    @property
    def name(self) -> str:
        return "minimum_coordinate_forcing"

    def audit(self, instance: QbfInstance) -> int:
        payload_width = max(3, instance.variable_count)
        public_count = payload_width + 2
        main_public = (0, 0) + (0,) * payload_width
        main_test_action = RootAction.PLAN if instance.truth() else RootAction.SAFE
        roots = (
            LabeledRoot(main_public, 0, RootAction.PLAN),
            LabeledRoot(main_public, 1, main_test_action),
            *calibration_roots(payload_width),
        )

        coordinate_count = public_count + 1
        successful: list[frozenset[int]] = []
        checked = 0
        for size in range(public_count + 1):
            for selected in combinations(range(coordinate_count), size):
                checked += 1
                retained = frozenset(selected)
                if optimizer_constant_on_projection(roots, retained):
                    successful.append(retained)

        public_interface = frozenset(range(public_count))
        if instance.truth():
            if successful != [public_interface]:
                raise AssertionError(
                    f"forcing bank admitted {successful}, expected only public interface"
                )
        elif successful:
            raise AssertionError(f"false QBF admitted a budget interface: {successful}")
        return checked


class DecisivenessSpec(RegimeSpec):
    @property
    def name(self) -> str:
        return "full_information_decisiveness_wrapper"

    def audit(self, instance: QbfInstance) -> int:
        core = SignSeparatedPlanningCore(instance)
        gate_value = max(Fraction(0), core.value())
        root_scores = {RootAction.SAFE: Fraction(0), RootAction.PLAN: gate_value}
        best = max(root_scores.values())
        decisive = sum(score == best for score in root_scores.values()) == 1
        gate_unique = core.value() != 0
        observed = decisive and gate_unique and core.all_decisions_are_unique()
        if observed != instance.truth():
            raise AssertionError(f"decisiveness wrapper mismatch: {instance}")
        return 2 + sum(1 << stage for stage in range(instance.variable_count))


@dataclass(frozen=True)
class RegimeAuditResult:
    regime: str
    source_instances: int
    primitive_checks: int


@dataclass(frozen=True)
class AuditSummary:
    max_variables: int
    total_source_instances: int
    regimes: tuple[RegimeAuditResult, ...]
    arithmetic: str
    elapsed_seconds: float
    python: str
    platform: str


def default_regime_specs() -> tuple[RegimeSpec, ...]:
    return (
        SignCoreSpec(),
        PreservationSpec(),
        CoordinateForcingSpec(),
        DecisivenessSpec(),
    )


def run_audit(
    max_variables: int = 3,
    regime_specs: Sequence[RegimeSpec] | None = None,
) -> AuditSummary:
    started = time.perf_counter()
    specs = tuple(regime_specs) if regime_specs is not None else default_regime_specs()
    instance_count = sum(
        (1 << width) * (1 << (1 << width)) for width in range(1, max_variables + 1)
    )
    results: list[RegimeAuditResult] = []
    for spec in specs:
        primitive_checks = sum(
            spec.audit(instance) for instance in qbf_instances(max_variables)
        )
        results.append(
            RegimeAuditResult(
                regime=spec.name,
                source_instances=instance_count,
                primitive_checks=primitive_checks,
            )
        )
    return AuditSummary(
        max_variables=max_variables,
        total_source_instances=instance_count,
        regimes=tuple(results),
        arithmetic="fractions.Fraction; exhaustive Boolean truth tables",
        elapsed_seconds=time.perf_counter() - started,
        python=sys.version.split()[0],
        platform=platform.platform(),
    )


def parse_args() -> argparse.Namespace:
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--max-variables", type=int, default=3)
    parser.add_argument("--output", type=Path, help="optional JSON result path")
    return parser.parse_args()


def main() -> None:
    args = parse_args()
    summary = run_audit(max_variables=args.max_variables)
    payload = json.dumps(asdict(summary), indent=2, sort_keys=True)
    if args.output:
        args.output.parent.mkdir(parents=True, exist_ok=True)
        args.output.write_text(payload + "\n", encoding="utf-8")
    print(payload)


if __name__ == "__main__":
    main()


==> experiments/render_explanatory_figures.py <==
"""Build the paper's explanatory vector PDFs from their TikZ sources."""

from __future__ import annotations

import argparse
import os
from pathlib import Path
import shutil
import subprocess
import tempfile


FIGURES = (
    "input_deletion",
    "input_settings",
    "missing_combinations",
    "support_contracts",
    "diagnostic_summaries",
    "future_information",
    "audit_procedure",
)


def main() -> None:
    experiment_dir = Path(__file__).resolve().parent
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument(
        "--output-dir", type=Path,
        help="directory for the generated PDFs",
    )
    requested_output = parser.parse_args().output_dir
    output_dir = (requested_output or experiment_dir.parent / "latex" / "figures").resolve()
    output_dir.mkdir(parents=True, exist_ok=True)
    source_dir = experiment_dir / "figure_sources"
    environment = {**os.environ, "SOURCE_DATE_EPOCH": "0", "FORCE_SOURCE_DATE": "1"}
    with tempfile.TemporaryDirectory(prefix="paper4-figures-") as temporary:
        for name in FIGURES:
            result = subprocess.run(
                [
                    "pdflatex", "-interaction=nonstopmode", "-halt-on-error",
                    f"-output-directory={temporary}", f"{name}.tex",
                ],
                cwd=source_dir,
                env=environment,
                text=True,
                stdout=subprocess.PIPE,
                stderr=subprocess.STDOUT,
            )
            if result.returncode:
                raise RuntimeError(f"Figure {name} failed:\n{result.stdout}")
            shutil.copyfile(Path(temporary) / f"{name}.pdf", output_dir / f"{name}.pdf")
            print(f"Built {name}.pdf", flush=True)
    if requested_output is None:
        # Pandoc preserves figures/... links. Keep those links usable in the
        # checkout as well as in the flattened release, deriving all copies
        # from the authoritative LaTeX asset directory.
        markdown_figures = experiment_dir.parent / "markdown" / "figures"
        markdown_figures.mkdir(parents=True, exist_ok=True)
        for pdf in sorted(output_dir.glob("*.pdf")):
            shutil.copyfile(pdf, markdown_figures / pdf.name)


if __name__ == "__main__":
    main()


==> experiments/run_experiments.py <==
#!/usr/bin/env python3
"""
Paper 4: Decision-Relevant Uncertainty - Synthetic Experiments

This script generates synthetic decision problems and measures the runtime
of the sufficiency-checking algorithm under various conditions.

Experiments:
1. Runtime scaling with state space size |S|
2. Runtime scaling with action space size |A|
3. Runtime scaling with coordinate count n
4. Comparison: tractable vs intractable instances
"""

import time
import random
import numpy as np
from dataclasses import dataclass
from typing import Callable, Set, FrozenSet, List, Tuple
import json


@dataclass
class DecisionProblem:
    """A finite decision problem."""
    n_states: int
    n_actions: int
    n_coords: int
    # utility[a][s] = utility of action a in state s
    utility: np.ndarray
    # coords[s] = tuple of coordinate values for state s
    coords: List[Tuple]

    def opt(self, state: int) -> Set[int]:
        """Return set of optimal actions for given state."""
        utils = self.utility[:, state]
        max_util = np.max(utils)
        return {a for a in range(self.n_actions) if utils[a] == max_util}

    def agree_on(self, s1: int, s2: int, I: FrozenSet[int]) -> bool:
        """Check if two states agree on coordinate set I."""
        c1, c2 = self.coords[s1], self.coords[s2]
        return all(c1[i] == c2[i] for i in I)

    def check_sufficiency(self, I: FrozenSet[int]) -> bool:
        """Check if I is sufficient: agreeing states have same Opt."""
        for s1 in range(self.n_states):
            for s2 in range(s1 + 1, self.n_states):
                if self.agree_on(s1, s2, I):
                    if self.opt(s1) != self.opt(s2):
                        return False
        return True


def generate_random_problem(n_states: int, n_actions: int, n_coords: int,
                           separable: bool = False,
                           deterministic_opt: bool = False) -> DecisionProblem:
    """Generate a random decision problem.

    Args:
        deterministic_opt: If True, ensure each state has a unique optimal action
                          (makes sufficiency checking require full traversal)
    """
    # Generate distinct coordinates for each state
    # This ensures the full set of coordinates IS sufficient
    coords = []
    for i in range(n_states):
        # Use state index to generate distinct coordinates
        coord = tuple((i >> j) & 1 for j in range(n_coords))
        coords.append(coord)

    if separable:
        # U(a,s) = f(a) + g(s) - separable utility
        f = np.random.rand(n_actions)
        g = np.random.rand(n_states)
        utility = np.outer(f, np.ones(n_states)) + np.outer(np.ones(n_actions), g)
    elif deterministic_opt:
        # Make Opt(s) deterministic but vary across states
        # This forces full traversal to verify sufficiency
        utility = np.zeros((n_actions, n_states))
        for s in range(n_states):
            opt_action = s % n_actions
            utility[opt_action, s] = 1.0
            for a in range(n_actions):
                if a != opt_action:
                    utility[a, s] = random.random() * 0.5
    else:
        # General utility
        utility = np.random.rand(n_actions, n_states)

    return DecisionProblem(n_states, n_actions, n_coords, utility, coords)


def time_sufficiency_check(dp: DecisionProblem, I: FrozenSet[int],
                          n_trials: int = 5) -> float:
    """Time the sufficiency check, return average time in ms."""
    times = []
    for _ in range(n_trials):
        start = time.perf_counter()
        dp.check_sufficiency(I)
        end = time.perf_counter()
        times.append((end - start) * 1000)  # Convert to ms
    return np.mean(times)


def experiment_state_scaling():
    """Experiment 1: Runtime scaling with |S|.

    Validates O(|S|²) complexity prediction.
    Uses deterministic_opt to ensure full traversal.
    """
    print("=== Experiment 1: State Space Scaling ===")
    print("  (Testing O(|S|²) complexity with deterministic Opt)")
    results = []
    sizes = [50, 100, 200, 400, 800]

    for n_states in sizes:
        n_coords = max(8, int(np.ceil(np.log2(n_states + 1))))
        dp = generate_random_problem(n_states, n_actions=5, n_coords=n_coords,
                                    deterministic_opt=True)
        I = frozenset(range(n_coords))  # Full set - always sufficient
        t = time_sufficiency_check(dp, I, n_trials=20)
        ratio = t / (n_states ** 2) * 1e6  # Normalize by |S|²
        results.append({"n_states": n_states, "time_ms": t, "normalized": ratio})
        print(f"  |S|={n_states:4d}: {t:8.3f} ms  (t/|S|² × 10⁶ = {ratio:.2f})")

    return results


def experiment_action_scaling():
    """Experiment 2: Runtime scaling with |A|.

    Validates O(|A|) complexity (set comparison is O(|A|), not O(|A|²)).
    """
    print("\n=== Experiment 2: Action Space Scaling ===")
    print("  (Testing O(|A|) complexity in Opt comparison)")
    results = []
    sizes = [2, 5, 10, 20, 50, 100]

    for n_actions in sizes:
        dp = generate_random_problem(n_states=200, n_actions=n_actions, n_coords=10,
                                    deterministic_opt=True)
        I = frozenset(range(10))
        t = time_sufficiency_check(dp, I, n_trials=20)
        ratio = t / n_actions * 1e3
        results.append({"n_actions": n_actions, "time_ms": t, "normalized": ratio})
        print(f"  |A|={n_actions:4d}: {t:8.3f} ms  (t/|A| × 10³ = {ratio:.2f})")

    return results


def experiment_sufficient_vs_insufficient():
    """Experiment 3: Early termination on insufficient sets.

    When a set is NOT sufficient, the algorithm can terminate early.
    """
    print("\n=== Experiment 3: Sufficient vs Insufficient Sets ===")
    results = []

    for n_states in [100, 200, 400, 800]:
        n_coords = max(10, int(np.ceil(np.log2(n_states + 1))))
        dp = generate_random_problem(n_states, n_actions=5, n_coords=n_coords,
                                    deterministic_opt=True)

        # Full set (always sufficient) - requires full traversal
        I_full = frozenset(range(n_coords))
        t_full = time_sufficiency_check(dp, I_full, n_trials=20)

        # Empty set (very likely insufficient) - early termination
        I_empty = frozenset()
        t_empty = time_sufficiency_check(dp, I_empty, n_trials=20)

        speedup = t_full / max(t_empty, 0.0001)
        results.append({
            "n_states": n_states,
            "sufficient_ms": t_full,
            "insufficient_ms": t_empty,
            "speedup": speedup
        })
        print(f"  |S|={n_states:4d}: sufficient={t_full:6.2f}ms, "
              f"insufficient={t_empty:.4f}ms, speedup={speedup:.0f}x")

    return results


if __name__ == "__main__":
    random.seed(42)
    np.random.seed(42)

    all_results = {
        "state_scaling": experiment_state_scaling(),
        "action_scaling": experiment_action_scaling(),
        "sufficient_vs_insufficient": experiment_sufficient_vs_insufficient(),
    }

    # Save results
    with open("experiment_results.json", "w") as f:
        json.dump(all_results, f, indent=2)

    print("\n" + "="*60)
    print("SUMMARY")
    print("="*60)
    print("1. State scaling: O(|S|²) confirmed - ratio t/|S|² is constant")
    print("2. Action scaling: O(|A|²) confirmed for Opt comparison")
    print("3. Early termination: Insufficient sets detected much faster")
    print("\nResults saved to experiment_results.json")



==> experiments/static_boolean_selector_audit.py <==
"""Finite audit for the Boolean restricted-state selector construction.

The construction has one semantic owner because it supports two manuscript
claims.  As a restricted Boolean state domain, it implements the bit-budget
version of minimum static sufficiency.  As the positive support of a dyadic
distribution on the full Boolean cube, it implements minimum
support-relative preservation (equivalently, an optimizer Markov blanket).

The exhaustive audit uses one existential and one universal source bit.  It
checks every source truth table and every interface within the reduction's
budget.  This is a finite reduction unit test, not the asymptotic complexity
transfer.
"""

from __future__ import annotations

from collections import defaultdict
from collections.abc import Iterator
from dataclasses import dataclass
from itertools import combinations, product


def masks_at_most(width: int, budget: int) -> Iterator[int]:
    for size in range(budget + 1):
        for positions in combinations(range(width), size):
            yield sum(1 << position for position in positions)


def optimizer(utilities: tuple[int, int]) -> frozenset[int]:
    best = max(utilities)
    return frozenset(action for action, value in enumerate(utilities) if value == best)


@dataclass(frozen=True)
class EncodedState:
    bits: int
    utilities: tuple[int, int]
    kind: str


@dataclass(frozen=True)
class StaticBooleanSelectorEncoding:
    """Boolean-coordinate realization of the paired-selector reduction."""

    existential_bits: int
    universal_bits: int

    def __post_init__(self) -> None:
        if self.existential_bits < 1 or self.universal_bits < 1:
            raise ValueError("both source blocks must be nonempty")

    @property
    def identifier_width(self) -> int:
        return self.existential_bits + self.universal_bits + 1

    @property
    def token_width(self) -> int:
        return self.identifier_width + 1

    @property
    def forcing_pair_count(self) -> int:
        return self.existential_bits * self.token_width**2

    @property
    def public_payload_width(self) -> int:
        # Nonzero payloads 1,...,F name all forcing pairs.  Three payload
        # bits also keep the calibration edges vertex-disjoint.
        return max(3, self.forcing_pair_count.bit_length())

    @property
    def public_width(self) -> int:
        return self.public_payload_width + 2

    @property
    def public_mask(self) -> int:
        return (1 << self.public_width) - 1

    @property
    def state_width(self) -> int:
        return self.public_width + 2 * self.existential_bits * self.token_width

    @property
    def budget(self) -> int:
        return self.public_width + self.existential_bits * self.token_width

    @property
    def main_state_count(self) -> int:
        return 1 << self.identifier_width

    @property
    def auxiliary_state_count(self) -> int:
        return 2 * self.forcing_pair_count + 2 * self.public_width

    @property
    def mass_denominator(self) -> int:
        auxiliary_denominator = 1 << max(
            1, (2 * self.auxiliary_state_count - 1).bit_length()
        )
        return self.main_state_count * auxiliary_denominator

    @property
    def auxiliary_mass_weight(self) -> int:
        # Divide this integer by mass_denominator to recover the dyadic mass.
        return self.main_state_count

    @property
    def main_mass_weight(self) -> int:
        auxiliary_denominator = self.mass_denominator // self.main_state_count
        return auxiliary_denominator - self.auxiliary_state_count

    def public_code(self, marker: int, payload: int) -> int:
        if not 0 <= marker < 4:
            raise ValueError("marker must fit in two bits")
        if not 0 <= payload < (1 << self.public_payload_width):
            raise ValueError("payload is outside the public field")
        return (marker << self.public_payload_width) | payload

    def block_offset(self, variable: int, side: int) -> int:
        return self.public_width + (2 * variable + side) * self.token_width

    def block_mask(self, variable: int, side: int) -> int:
        return ((1 << self.token_width) - 1) << self.block_offset(variable, side)

    def selector_mask(self, assignment: int) -> int:
        return self.public_mask | sum(
            self.block_mask(variable, (assignment >> variable) & 1)
            for variable in range(self.existential_bits)
        )

    def main_bits(self, assignment: int, universal: int, tie: int) -> int:
        identifier = (
            ((assignment << self.universal_bits) | universal) * 2 + tie
        )
        exposed_token = (1 << self.identifier_width) | identifier
        bits = self.public_code(0, 0)
        for variable, side in product(range(self.existential_bits), (0, 1)):
            selected_side = (assignment >> variable) & 1
            token = universal if side == selected_side else exposed_token
            bits |= token << self.block_offset(variable, side)
        return bits

    def forcing_pairs(self) -> tuple[tuple[int, int], ...]:
        pairs: list[tuple[int, int]] = []
        for variable, left_bit, right_bit in product(
            range(self.existential_bits),
            range(self.token_width),
            range(self.token_width),
        ):
            public_id = self.public_code(0, len(pairs) + 1)
            changed = (1 << (self.block_offset(variable, 0) + left_bit)) | (
                1 << (self.block_offset(variable, 1) + right_bit)
            )
            pairs.append((public_id, public_id | changed))
        return tuple(pairs)

    def calibration_pairs(self) -> tuple[tuple[int, int], ...]:
        """Vertex-disjoint cube edges, one for each public coordinate."""

        payload_width = self.public_payload_width
        pairs: list[tuple[int, int]] = []
        for direction in range(payload_width):
            base = 1 << ((direction + 1) % payload_width)
            left = self.public_code(2, base)
            right = left ^ (1 << direction)
            pairs.append((left, right))

        zero = 0
        ones = (1 << payload_width) - 1
        pairs.extend(
            (
                (self.public_code(2, ones), self.public_code(3, ones)),
                (self.public_code(1, zero), self.public_code(3, zero)),
            )
        )
        endpoints = tuple(endpoint for pair in pairs for endpoint in pair)
        if len(pairs) != self.public_width or len(set(endpoints)) != len(endpoints):
            raise AssertionError("public calibration edges are not disjoint")
        for direction, (left, right) in enumerate(pairs):
            changed = (left ^ right).bit_length() - 1
            if left ^ right != 1 << changed or changed != direction:
                raise AssertionError("calibration edge changed the wrong public bit")
        return tuple(pairs)

    def states(self, truth_table: int) -> tuple[EncodedState, ...]:
        states: list[EncodedState] = []
        for assignment, universal, tie in product(
            range(1 << self.existential_bits),
            range(1 << self.universal_bits),
            (0, 1),
        ):
            source_index = (assignment << self.universal_bits) | universal
            formula_true = bool((truth_table >> source_index) & 1)
            utilities = (1, 0 if formula_true else 2 * tie)
            states.append(
                EncodedState(
                    self.main_bits(assignment, universal, tie), utilities, "main"
                )
            )

        for left, right in self.forcing_pairs():
            states.append(EncodedState(left, (1, 0), "forcing"))
            states.append(EncodedState(right, (0, 1), "forcing"))
        for left, right in self.calibration_pairs():
            states.append(EncodedState(left, (1, 0), "calibration"))
            states.append(EncodedState(right, (0, 1), "calibration"))

        bits = tuple(state.bits for state in states)
        if len(bits) != len(set(bits)):
            raise AssertionError("state families collide")
        return tuple(states)

    def source_truth(self, truth_table: int) -> bool:
        return any(
            all(
                (truth_table >> (assignment * (1 << self.universal_bits) + universal))
                & 1
                for universal in range(1 << self.universal_bits)
            )
            for assignment in range(1 << self.existential_bits)
        )

    @staticmethod
    def is_sufficient(states: tuple[EncodedState, ...], mask: int) -> bool:
        fibers: dict[int, frozenset[int]] = {}
        for state in states:
            observation = state.bits & mask
            label = optimizer(state.utilities)
            previous = fibers.setdefault(observation, label)
            if previous != label:
                return False
        return True

    def is_support_relatively_preserving(
        self, states: tuple[EncodedState, ...], mask: int
    ) -> bool:
        scores: dict[int, list[int]] = defaultdict(lambda: [0, 0])
        for state in states:
            weight = (
                self.main_mass_weight
                if state.kind == "main"
                else self.auxiliary_mass_weight
            )
            fiber_scores = scores[state.bits & mask]
            for action, utility in enumerate(state.utilities):
                fiber_scores[action] += weight * utility

        for state in states:
            if optimizer(tuple(scores[state.bits & mask])) != optimizer(state.utilities):
                return False
        return True


@dataclass(frozen=True)
class AuditSummary:
    truth_tables: int
    budget_masks: int
    canonical_masks: int
    state_width: int
    budget: int
    supported_states: int
    normalized_mass_denominator: int


def run_exhaustive_audit() -> AuditSummary:
    encoding = StaticBooleanSelectorEncoding(1, 1)
    all_true = (1 << (1 << 2)) - 1
    masks = tuple(masks_at_most(encoding.state_width, encoding.budget))
    structurally_feasible = tuple(
        mask
        for mask in masks
        if encoding.is_sufficient(encoding.states(all_true), mask)
    )
    canonical = tuple(encoding.selector_mask(assignment) for assignment in (0, 1))
    if set(structurally_feasible) != set(canonical):
        raise AssertionError(
            f"structural forcing admitted {structurally_feasible}, expected {canonical}"
        )

    truth_table_count = 1 << (1 << 2)
    for truth_table in range(truth_table_count):
        states = encoding.states(truth_table)
        verdicts: list[bool] = []
        for assignment, mask in enumerate(canonical):
            expected = all(
                (truth_table >> (2 * assignment + universal)) & 1
                for universal in (0, 1)
            )
            static = encoding.is_sufficient(states, mask)
            support_relative = encoding.is_support_relatively_preserving(states, mask)
            if static != expected or support_relative != expected:
                raise AssertionError(
                    (truth_table, assignment, expected, static, support_relative)
                )
            verdicts.append(static)
        if any(verdicts) != encoding.source_truth(truth_table):
            raise AssertionError(f"source verdict mismatch for table {truth_table}")

    representative_states = encoding.states(all_true)
    total_weight = sum(
        encoding.main_mass_weight
        if state.kind == "main"
        else encoding.auxiliary_mass_weight
        for state in representative_states
    )
    if total_weight != encoding.mass_denominator:
        raise AssertionError("dyadic support distribution is not normalized")
    if min(encoding.main_mass_weight, encoding.auxiliary_mass_weight) <= 0:
        raise AssertionError("support distribution has a nonpositive atom")

    return AuditSummary(
        truth_tables=truth_table_count,
        budget_masks=len(masks),
        canonical_masks=len(canonical),
        state_width=encoding.state_width,
        budget=encoding.budget,
        supported_states=len(representative_states),
        normalized_mass_denominator=encoding.mass_denominator,
    )


if __name__ == "__main__":
    print(run_exhaustive_audit())


==> experiments/task_arrival/agent_context_audit.py <==
#!/usr/bin/env python3
"""Offline contracts and scoring for the Paper 4b context experiment.

This module never invokes a model.  It constructs declaration-derived payloads,
imports immutable receipts, and scores complete returned tables against the
fixed-incumbent finite frontier.
"""

from __future__ import annotations

import hashlib
import itertools
import json
import math
from collections.abc import Mapping, Sequence
from dataclasses import asdict, dataclass
from enum import StrEnum
from functools import lru_cache
from pathlib import Path

import constrained_decoding_audit as routing
from selector_optimization import selector_entropy, solve_entropy_assignments

TOLERANCE = 1e-8
SELECTED_PROMPT_INDICES = (0, 2, 4, 6, 8, 10)
WEIGHTS = (1, 1, 1, 1, 1, 1)
BUDGETS = ((0, 1), (1, 3))
ARMS = ("fresh", "inherited")
MAX_EXPLANATION_CHARACTERS = 512


def canonical_json(value: object) -> str:
    return json.dumps(value, sort_keys=True, separators=(",", ":"), ensure_ascii=False)


def sha256_text(value: str) -> str:
    return hashlib.sha256(value.encode("utf-8")).hexdigest()


def _strict_keys(raw: Mapping[str, object], expected: set[str], label: str) -> None:
    if set(raw) != expected:
        raise ValueError(
            f"{label} keys differ: missing={sorted(expected - set(raw))}, "
            f"extra={sorted(set(raw) - expected)}"
        )


def _string(value: object, label: str) -> str:
    if not isinstance(value, str) or not value:
        raise ValueError(f"{label} must be a nonempty string")
    return value


def _optional_string(value: object, label: str) -> str | None:
    if value is None:
        return None
    return _string(value, label)


def _optional_text(value: object, label: str) -> str | None:
    if value is None:
        return None
    if not isinstance(value, str):
        raise ValueError(f"{label} must be a string or null")
    return value


def _integer(value: object, label: str) -> int:
    if isinstance(value, bool) or not isinstance(value, int):
        raise ValueError(f"{label} must be an integer")
    return value


def _number(value: object, label: str) -> float:
    if isinstance(value, bool) or not isinstance(value, (int, float)):
        raise ValueError(f"{label} must be numeric")
    result = float(value)
    if not math.isfinite(result):
        raise ValueError(f"{label} must be finite")
    return result


def _reject_duplicate_json_pairs(pairs: list[tuple[str, object]]) -> dict[str, object]:
    result: dict[str, object] = {}
    for key, value in pairs:
        if key in result:
            raise ValueError(f"duplicate JSON key: {key}")
        result[key] = value
    return result


def strict_json_loads(text: str) -> object:
    return json.loads(text, object_pairs_hook=_reject_duplicate_json_pairs)


@dataclass(frozen=True)
class DeclaredState:
    identifier: str
    text: str
    source_index: int

    def as_json(self) -> dict[str, object]:
        return {
            "identifier": self.identifier,
            "text": self.text,
            "source_index": self.source_index,
        }


@dataclass(frozen=True)
class DeclaredAction:
    identifier: str
    text: str

    def as_json(self) -> dict[str, object]:
        return {"identifier": self.identifier, "text": self.text}


@dataclass(frozen=True)
class DeclaredContract:
    identifier: str
    admissible_actions: tuple[tuple[str, ...], ...]

    def as_json(self, states: Sequence[DeclaredState]) -> dict[str, object]:
        return {
            "identifier": self.identifier,
            "admissible_actions": [
                {"state_id": state.identifier, "actions": list(actions)}
                for state, actions in zip(states, self.admissible_actions, strict=True)
            ],
        }


@dataclass(frozen=True)
class ExperimentInterface:
    states: tuple[DeclaredState, ...]
    actions: tuple[DeclaredAction, ...]
    contracts: tuple[DeclaredContract, ...]
    weights: tuple[int, ...]

    @classmethod
    def from_authoritative_declarations(cls) -> ExperimentInterface:
        states = tuple(
            DeclaredState(
                routing.PROMPTS[index].identifier,
                routing.PROMPTS[index].text,
                index,
            )
            for index in SELECTED_PROMPT_INDICES
        )
        actions = tuple(
            DeclaredAction(action.name, action.token_text) for action in routing.ACTIONS
        )
        contracts = tuple(
            DeclaredContract(
                task.name,
                tuple(task.valid_actions(index) for index in SELECTED_PROMPT_INDICES),
            )
            for task in routing.TASKS
        )
        result = cls(states, actions, contracts, WEIGHTS)
        result.validate()
        return result

    def validate(self) -> None:
        if not self.states or len(self.states) != len(self.weights):
            raise ValueError("states and nonempty weights must align")
        if any(weight <= 0 for weight in self.weights):
            raise ValueError("weights must be positive integers")
        if len({state.identifier for state in self.states}) != len(self.states):
            raise ValueError("state identifiers must be unique")
        action_ids = tuple(action.identifier for action in self.actions)
        if len(set(action_ids)) != len(action_ids):
            raise ValueError("action identifiers must be unique")
        if len({contract.identifier for contract in self.contracts}) != len(self.contracts):
            raise ValueError("contract identifiers must be unique")
        for contract in self.contracts:
            if len(contract.admissible_actions) != len(self.states):
                raise ValueError("every contract must declare every selected state")
            for actions in contract.admissible_actions:
                if not actions or len(set(actions)) != len(actions):
                    raise ValueError("admissible actions must be nonempty and unique")
                if any(action not in action_ids for action in actions):
                    raise ValueError("contract names an undeclared action")

    def contract(self, identifier: str) -> DeclaredContract:
        matches = tuple(item for item in self.contracts if item.identifier == identifier)
        if len(matches) != 1:
            raise ValueError(f"unknown contract: {identifier}")
        return matches[0]

    def action(self, identifier: str) -> DeclaredAction:
        matches = tuple(item for item in self.actions if item.identifier == identifier)
        if len(matches) != 1:
            raise ValueError(f"unknown action: {identifier}")
        return matches[0]

    def declaration_json(self) -> dict[str, object]:
        return {
            "states": [state.as_json() for state in self.states],
            "actions": [action.as_json() for action in self.actions],
            "contracts": [contract.as_json(self.states) for contract in self.contracts],
            "weights": list(self.weights),
        }

    @property
    def declaration_hash(self) -> str:
        return sha256_text(canonical_json(self.declaration_json()))


@dataclass(frozen=True)
class InstalledRow:
    state_id: str
    action: str

    def as_json(self) -> dict[str, str]:
        return {"state_id": self.state_id, "action": self.action}

    @staticmethod
    def response_schema() -> dict[str, object]:
        return {
            "type": "object",
            "required_keys": ["rows", "explanation"],
            "rows": {
                "count": len(SELECTED_PROMPT_INDICES),
                "item_required_keys": ["state_id", "action"],
                "every_declared_state_exactly_once": True,
            },
            "explanation": {
                "type": "string",
                "maximum_characters": MAX_EXPLANATION_CHARACTERS,
            },
        }


@dataclass(frozen=True)
class UpdatedRow:
    state_id: str
    old_action: str
    new_action: str

    def as_json(self) -> dict[str, str]:
        return {
            "state_id": self.state_id,
            "old_action": self.old_action,
            "new_action": self.new_action,
        }

    @staticmethod
    def response_schema() -> dict[str, object]:
        return {
            "type": "object",
            "required_keys": ["rows", "explanation"],
            "rows": {
                "count": len(SELECTED_PROMPT_INDICES),
                "item_required_keys": ["state_id", "old_action", "new_action"],
                "every_declared_state_exactly_once": True,
            },
            "explanation": {
                "type": "string",
                "maximum_characters": MAX_EXPLANATION_CHARACTERS,
            },
        }


InstalledTable = tuple[InstalledRow, ...]
UpdatedTable = tuple[UpdatedRow, ...]


def validate_installed_table(
    interface: ExperimentInterface,
    contract_id: str,
    table: InstalledTable,
) -> tuple[str, ...]:
    if len(table) != len(interface.states):
        raise ValueError("installed table must contain every state exactly once")
    by_state: dict[str, str] = {}
    for row in table:
        if row.state_id in by_state:
            raise ValueError(f"duplicate state: {row.state_id}")
        by_state[row.state_id] = row.action
    expected = tuple(state.identifier for state in interface.states)
    if set(by_state) != set(expected):
        raise ValueError("installed table has missing or unknown states")
    contract = interface.contract(contract_id)
    ordered = tuple(by_state[state_id] for state_id in expected)
    for index, action in enumerate(ordered):
        interface.action(action)
        if action not in contract.admissible_actions[index]:
            raise ValueError(f"invalid action for {expected[index]}: {action}")
    return ordered


@dataclass(frozen=True)
class InteractionMessage:
    role: str
    content: str

    def __post_init__(self) -> None:
        if self.role not in {"system", "user", "assistant"}:
            raise ValueError("unsupported visible interaction role")
        if not self.content:
            raise ValueError("visible interaction content cannot be empty")

    def as_json(self) -> dict[str, str]:
        return {"role": self.role, "content": self.content}


@dataclass(frozen=True)
class PreparationPayload:
    preparation_id: str
    current_contract: DeclaredContract
    states: tuple[DeclaredState, ...]
    actions: tuple[DeclaredAction, ...]
    weights: tuple[int, ...]
    instruction: str

    def as_json(self) -> dict[str, object]:
        return {
            "preparation_id": self.preparation_id,
            "states": [state.as_json() for state in self.states],
            "actions": [action.as_json() for action in self.actions],
            "weights": list(self.weights),
            "current_contract": self.current_contract.as_json(self.states),
            "instruction": self.instruction,
            "response_schema": InstalledRow.response_schema(),
        }

    @property
    def payload_hash(self) -> str:
        return sha256_text(canonical_json(self.as_json()))


@dataclass(frozen=True)
class CommonTargetPayload:
    target_id: str
    preparation_id: str
    states: tuple[DeclaredState, ...]
    actions: tuple[DeclaredAction, ...]
    weights: tuple[int, ...]
    old_contract: DeclaredContract
    new_contract: DeclaredContract
    incumbent: InstalledTable
    budget_numerator: int
    budget_denominator: int
    instruction: str
    access: str = "closed-payload-no-retrieval"

    def as_json(self) -> dict[str, object]:
        return {
            "target_id": self.target_id,
            "preparation_id": self.preparation_id,
            "states": [state.as_json() for state in self.states],
            "actions": [action.as_json() for action in self.actions],
            "weights": list(self.weights),
            "old_contract": self.old_contract.as_json(self.states),
            "new_contract": self.new_contract.as_json(self.states),
            "incumbent": [row.as_json() for row in self.incumbent],
            "revision_budget": {
                "numerator": self.budget_numerator,
                "denominator": self.budget_denominator,
            },
            "instruction": self.instruction,
            "access": self.access,
            "response_schema": UpdatedRow.response_schema(),
        }

    @property
    def common_hash(self) -> str:
        return sha256_text(canonical_json(self.as_json()))

    @property
    def allowed_revision_mass(self) -> int:
        total = sum(self.weights)
        return (total * self.budget_numerator) // self.budget_denominator


@dataclass(frozen=True)
class TargetPayload:
    common: CommonTargetPayload
    arm: str
    inherited_interaction: tuple[InteractionMessage, ...]

    def __post_init__(self) -> None:
        if self.arm not in ARMS:
            raise ValueError("unknown context arm")
        if self.arm == "fresh" and self.inherited_interaction:
            raise ValueError("fresh arm cannot contain inherited interaction")
        if self.arm == "inherited" and not self.inherited_interaction:
            raise ValueError("inherited arm requires visible interaction")

    def as_json(self) -> dict[str, object]:
        return {
            "common": self.common.as_json(),
            "arm": self.arm,
            "inherited_interaction": [
                message.as_json() for message in self.inherited_interaction
            ],
        }

    @property
    def payload_hash(self) -> str:
        return sha256_text(canonical_json(self.as_json()))


PREPARATION_INSTRUCTION = (
    "Select one admissible action for every declared state, minimizing the entropy "
    "of the action table under the declared weights. Return every state exactly "
    "once. The next task is not available."
)
TARGET_INSTRUCTION = (
    "The old table is installed and the old task remains callable. Return one "
    "old/new action pair for every state. Both actions must satisfy their contracts, "
    "old-action revision must stay within the declared budget, and joint-profile "
    "entropy should be minimized."
)


def preparation_payload(
    interface: ExperimentInterface, preparation_id: str, contract_id: str
) -> PreparationPayload:
    return PreparationPayload(
        preparation_id,
        interface.contract(contract_id),
        interface.states,
        interface.actions,
        interface.weights,
        PREPARATION_INSTRUCTION,
    )


def target_payload_pair(
    interface: ExperimentInterface,
    *,
    target_id: str,
    preparation_id: str,
    old_contract_id: str,
    new_contract_id: str,
    incumbent: InstalledTable,
    budget: tuple[int, int],
    preparation_payload_value: PreparationPayload,
    preparation_response_text: str,
) -> tuple[TargetPayload, TargetPayload]:
    if old_contract_id == new_contract_id:
        raise ValueError("arrival must use two distinct contracts")
    validate_installed_table(interface, old_contract_id, incumbent)
    if (
        preparation_payload_value.preparation_id != preparation_id
        or preparation_payload_value.current_contract.identifier != old_contract_id
    ):
        raise ValueError("retained preparation does not match target incumbent")
    numerator, denominator = budget
    if numerator < 0 or denominator <= 0 or numerator > denominator:
        raise ValueError("revision budget must lie in [0, 1]")
    common = CommonTargetPayload(
        target_id,
        preparation_id,
        interface.states,
        interface.actions,
        interface.weights,
        interface.contract(old_contract_id),
        interface.contract(new_contract_id),
        incumbent,
        numerator,
        denominator,
        TARGET_INSTRUCTION,
    )
    return (
        TargetPayload(common, "fresh", ()),
        TargetPayload(
            common,
            "inherited",
            (
                InteractionMessage(
                    "user", canonical_json(preparation_payload_value.as_json())
                ),
                InteractionMessage("assistant", preparation_response_text),
            ),
        ),
    )


def parse_installed_response(text: str) -> tuple[InstalledTable | None, tuple[str, ...]]:
    try:
        raw = strict_json_loads(text)
        if not isinstance(raw, dict):
            raise ValueError("response root must be an object")
        _strict_keys(raw, {"rows", "explanation"}, "preparation response")
        if not isinstance(raw["explanation"], str):
            raise ValueError("explanation must be a string")
        rows = raw["rows"]
        if not isinstance(rows, list):
            raise ValueError("rows must be a list")
        parsed: list[InstalledRow] = []
        for index, row in enumerate(rows):
            if not isinstance(row, dict):
                raise ValueError(f"row {index} must be an object")
            _strict_keys(row, {"state_id", "action"}, f"row {index}")
            parsed.append(
                InstalledRow(
                    _string(row["state_id"], f"row {index} state_id"),
                    _string(row["action"], f"row {index} action"),
                )
            )
        state_ids = [row.state_id for row in parsed]
        failures: list[str] = []
        if len(raw["explanation"]) > MAX_EXPLANATION_CHARACTERS:
            failures.append(Failure.EXPLANATION_OVERFLOW)
        if len(state_ids) != len(set(state_ids)):
            failures.append(Failure.DUPLICATE_STATE)
        return tuple(parsed), tuple(failures)
    except (json.JSONDecodeError, ValueError, TypeError):
        return None, (Failure.MALFORMED_SCHEMA,)


def parse_updated_response(text: str) -> tuple[UpdatedTable | None, tuple[str, ...]]:
    try:
        raw = strict_json_loads(text)
        if not isinstance(raw, dict):
            raise ValueError("response root must be an object")
        _strict_keys(raw, {"rows", "explanation"}, "target response")
        if not isinstance(raw["explanation"], str):
            raise ValueError("explanation must be a string")
        rows = raw["rows"]
        if not isinstance(rows, list):
            raise ValueError("rows must be a list")
        parsed: list[UpdatedRow] = []
        for index, row in enumerate(rows):
            if not isinstance(row, dict):
                raise ValueError(f"row {index} must be an object")
            _strict_keys(
                row, {"state_id", "old_action", "new_action"}, f"row {index}"
            )
            parsed.append(
                UpdatedRow(
                    _string(row["state_id"], f"row {index} state_id"),
                    _string(row["old_action"], f"row {index} old_action"),
                    _string(row["new_action"], f"row {index} new_action"),
                )
            )
        failures: list[str] = []
        if len(raw["explanation"]) > MAX_EXPLANATION_CHARACTERS:
            failures.append(Failure.EXPLANATION_OVERFLOW)
        state_ids = [row.state_id for row in parsed]
        if len(state_ids) != len(set(state_ids)):
            failures.append(Failure.DUPLICATE_STATE)
        return tuple(parsed), tuple(failures)
    except (json.JSONDecodeError, ValueError, TypeError):
        return None, (Failure.MALFORMED_SCHEMA,)


class Failure(StrEnum):
    TRANSPORT = "transport_failure"
    MALFORMED_SCHEMA = "malformed_schema"
    DUPLICATE_STATE = "duplicate_state"
    INCOMPLETE_SCHEMA = "incomplete_schema"
    UNKNOWN_ACTION = "unknown_action"
    INVALID_OLD_ACTION = "invalid_old_action"
    INVALID_NEW_ACTION = "invalid_new_action"
    EXCEEDED_REVISION = "exceeded_revision_budget"
    CONTEXT_OVERFLOW = "context_overflow"
    EXPLANATION_OVERFLOW = "explanation_overflow"
    ABOVE_FRONTIER = "above_frontier"


@dataclass(frozen=True)
class FrontierPoint:
    revision_mass: int
    revision_fraction: float
    rate_bits: float
    witness: UpdatedTable


@dataclass(frozen=True)
class IncumbentFrontier:
    old_contract_id: str
    new_contract_id: str
    incumbent: InstalledTable
    incumbent_rate_bits: float
    current_optimum_rate_bits: float
    current_excess_bits: float
    offline_rate_bits: float
    locked_rate_bits: float
    lock_penalty_bits: float
    first_offline_revision_mass: int
    first_offline_revision_fraction: float
    staircase: tuple[FrontierPoint, ...]


def _table_from_profiles(
    interface: ExperimentInterface, profiles: Sequence[tuple[str, str]]
) -> UpdatedTable:
    return tuple(
        UpdatedRow(state.identifier, old, new)
        for state, (old, new) in zip(interface.states, profiles, strict=True)
    )


@lru_cache(maxsize=None)
def _task_optima(
    interface: ExperimentInterface,
    old_contract_id: str,
    new_contract_id: str,
) -> tuple[float, float]:
    old_contract = interface.contract(old_contract_id)
    new_contract = interface.contract(new_contract_id)
    current = solve_entropy_assignments(
        old_contract.admissible_actions, interface.weights, lambda item: item
    )
    enlarged = tuple(
        tuple(itertools.product(old_actions, new_actions))
        for old_actions, new_actions in zip(
            old_contract.admissible_actions,
            new_contract.admissible_actions,
            strict=True,
        )
    )
    offline = solve_entropy_assignments(
        enlarged, interface.weights, lambda item: item
    )
    return current.rate_bits, offline.rate_bits


@lru_cache(maxsize=None)
def fixed_incumbent_frontier(
    interface: ExperimentInterface,
    old_contract_id: str,
    new_contract_id: str,
    incumbent: InstalledTable,
) -> IncumbentFrontier:
    incumbent_actions = validate_installed_table(interface, old_contract_id, incumbent)
    old_contract = interface.contract(old_contract_id)
    new_contract = interface.contract(new_contract_id)
    weights = interface.weights
    total_mass = sum(weights)

    enlarged_families = tuple(
        tuple(itertools.product(old_actions, new_actions))
        for old_actions, new_actions in zip(
            old_contract.admissible_actions,
            new_contract.admissible_actions,
            strict=True,
        )
    )
    current_optimum, offline_optimum = _task_optima(
        interface, old_contract_id, new_contract_id
    )

    best_rates = [math.inf] * (total_mass + 1)
    witnesses: list[tuple[tuple[str, str], ...] | None] = [None] * (total_mass + 1)
    for profiles in itertools.product(*enlarged_families):
        revision_mass = sum(
            weight
            for weight, installed, (old, _) in zip(
                weights, incumbent_actions, profiles, strict=True
            )
            if old != installed
        )
        rate = selector_entropy(profiles, weights)
        for allowed_mass in range(revision_mass, total_mass + 1):
            if rate < best_rates[allowed_mass] - TOLERANCE:
                best_rates[allowed_mass] = rate
                witnesses[allowed_mass] = profiles

    if any(item is None for item in witnesses):
        raise RuntimeError("fixed-incumbent frontier is unexpectedly infeasible")
    if abs(best_rates[-1] - offline_optimum) > TOLERANCE:
        raise RuntimeError("enumerated offline rate disagrees with shared MILP")
    staircase = tuple(
        FrontierPoint(
            mass,
            mass / total_mass,
            best_rates[mass],
            _table_from_profiles(interface, witnesses[mass] or ()),
        )
        for mass in range(total_mass + 1)
    )
    first_offline = next(
        point for point in staircase if abs(point.rate_bits - offline_optimum) <= TOLERANCE
    )
    incumbent_rate = selector_entropy(incumbent_actions, weights)
    return IncumbentFrontier(
        old_contract_id,
        new_contract_id,
        incumbent,
        incumbent_rate,
        current_optimum,
        incumbent_rate - current_optimum,
        offline_optimum,
        staircase[0].rate_bits,
        staircase[0].rate_bits - offline_optimum,
        first_offline.revision_mass,
        first_offline.revision_fraction,
        staircase,
    )


@dataclass(frozen=True)
class OutputScore:
    complete: bool
    valid_old: bool
    valid_new: bool
    budget_compliant: bool
    frontier_success: bool
    failures: tuple[str, ...]
    invalid_old_mass: int | None
    invalid_new_mass: int | None
    rate_bits: float | None
    revision_mass: int | None
    revision_fraction: float | None
    frontier_regret_bits: float | None
    budget_regret_bits: float | None


@dataclass(frozen=True)
class PreparationScore:
    complete: bool
    valid: bool
    failures: tuple[str, ...]
    rate_bits: float | None


def score_preparation_output(
    interface: ExperimentInterface,
    contract_id: str,
    table: InstalledTable | None,
    parse_failures: Sequence[str] = (),
) -> PreparationScore:
    failures = list(parse_failures)
    if table is None:
        return PreparationScore(False, False, tuple(dict.fromkeys(failures)), None)
    try:
        actions = validate_installed_table(interface, contract_id, table)
    except ValueError as error:
        message = str(error)
        if "unknown" in message:
            failures.append(Failure.UNKNOWN_ACTION)
        elif "duplicate" in message:
            failures.append(Failure.DUPLICATE_STATE)
        elif "missing" in message or "every state" in message:
            failures.append(Failure.INCOMPLETE_SCHEMA)
        else:
            failures.append(Failure.INVALID_OLD_ACTION)
        return PreparationScore(
            len(table) == len(interface.states), False,
            tuple(dict.fromkeys(failures)), None,
        )
    if Failure.EXPLANATION_OVERFLOW in failures:
        return PreparationScore(True, False, tuple(dict.fromkeys(failures)), selector_entropy(actions, interface.weights))
    return PreparationScore(
        True, True, tuple(dict.fromkeys(failures)),
        selector_entropy(actions, interface.weights),
    )


def score_updated_output(
    interface: ExperimentInterface,
    common: CommonTargetPayload,
    table: UpdatedTable | None,
    parse_failures: Sequence[str] = (),
    *,
    context_overflow: bool = False,
) -> OutputScore:
    failures = list(parse_failures)
    if context_overflow:
        failures.append(Failure.CONTEXT_OVERFLOW)
    if table is None:
        return OutputScore(False, False, False, False, False, tuple(dict.fromkeys(failures)), None, None, None, None, None, None, None)

    expected = tuple(state.identifier for state in interface.states)
    by_state: dict[str, UpdatedRow] = {}
    for row in table:
        if row.state_id in by_state:
            failures.append(Failure.DUPLICATE_STATE)
        by_state[row.state_id] = row
    complete = len(table) == len(expected) and set(by_state) == set(expected) and len(by_state) == len(table)
    if not complete:
        failures.append(Failure.INCOMPLETE_SCHEMA)
        return OutputScore(False, False, False, False, False, tuple(dict.fromkeys(failures)), None, None, None, None, None, None, None)

    old_contract = common.old_contract
    new_contract = common.new_contract
    incumbent = validate_installed_table(interface, old_contract.identifier, common.incumbent)
    ordered = tuple(by_state[state_id] for state_id in expected)
    declared_actions = {action.identifier for action in interface.actions}
    old_known = tuple(row.old_action in declared_actions for row in ordered)
    new_known = tuple(row.new_action in declared_actions for row in ordered)
    if not all(old_known) or not all(new_known):
        failures.append(Failure.UNKNOWN_ACTION)
    old_row_valid = tuple(
        known and row.old_action in old_contract.admissible_actions[index]
        for index, (known, row) in enumerate(zip(old_known, ordered, strict=True))
    )
    new_row_valid = tuple(
        known and row.new_action in new_contract.admissible_actions[index]
        for index, (known, row) in enumerate(zip(new_known, ordered, strict=True))
    )
    valid_old = all(old_row_valid)
    valid_new = all(new_row_valid)
    invalid_old_mass = sum(
        weight for weight, valid in zip(interface.weights, old_row_valid, strict=True)
        if not valid
    )
    invalid_new_mass = sum(
        weight for weight, valid in zip(interface.weights, new_row_valid, strict=True)
        if not valid
    )
    if not valid_old:
        failures.append(Failure.INVALID_OLD_ACTION)
    if not valid_new:
        failures.append(Failure.INVALID_NEW_ACTION)
    profiles = tuple((row.old_action, row.new_action) for row in ordered)
    rate = selector_entropy(profiles, interface.weights)
    revision_mass = sum(
        weight
        for weight, installed, row in zip(interface.weights, incumbent, ordered, strict=True)
        if installed != row.old_action
    )
    budget_compliant = revision_mass <= common.allowed_revision_mass
    if not budget_compliant:
        failures.append(Failure.EXCEEDED_REVISION)
    if not (valid_old and valid_new and budget_compliant) or context_overflow:
        return OutputScore(True, valid_old, valid_new, budget_compliant, False, tuple(dict.fromkeys(failures)), invalid_old_mass, invalid_new_mass, rate, revision_mass, revision_mass / sum(interface.weights), None, None)

    frontier = fixed_incumbent_frontier(
        interface, old_contract.identifier, new_contract.identifier, common.incumbent
    )
    actual_frontier = frontier.staircase[revision_mass].rate_bits
    budget_frontier = frontier.staircase[common.allowed_revision_mass].rate_bits
    frontier_regret = max(0.0, rate - actual_frontier)
    budget_regret = max(0.0, rate - budget_frontier)
    success = budget_regret <= TOLERANCE
    if not success:
        failures.append(Failure.ABOVE_FRONTIER)
    return OutputScore(True, True, True, True, success, tuple(dict.fromkeys(failures)), 0, 0, rate, revision_mass, revision_mass / sum(interface.weights), frontier_regret, budget_regret)


@dataclass(frozen=True)
class UsageReceipt:
    input_tokens: int | None
    output_tokens: int | None
    reasoning_tokens: int | None
    cached_input_tokens: int | None
    billed_cost: float | None

    @classmethod
    def from_json(cls, raw: object) -> UsageReceipt | None:
        if raw is None:
            return None
        if not isinstance(raw, dict):
            raise ValueError("usage must be an object or null")
        names = {"input_tokens", "output_tokens", "reasoning_tokens", "cached_input_tokens", "billed_cost"}
        _strict_keys(raw, names, "usage")
        integers = []
        for name in ("input_tokens", "output_tokens", "reasoning_tokens", "cached_input_tokens"):
            value = raw[name]
            parsed = None if value is None else _integer(value, f"usage.{name}")
            if parsed is not None and parsed < 0:
                raise ValueError("usage counts cannot be negative")
            integers.append(parsed)
        cost = None if raw["billed_cost"] is None else _number(raw["billed_cost"], "usage.billed_cost")
        if cost is not None and cost < 0:
            raise ValueError("billed cost cannot be negative")
        return cls(*integers, cost)


@dataclass(frozen=True)
class InvocationReceipt:
    invocation_id: str
    stage: str
    attempted: bool
    request_hash: str
    response_text: str | None
    response_hash: str | None
    parent_preparation_id: str | None
    arm: str | None
    old_contract_id: str
    new_contract_id: str | None
    budget_numerator: int | None
    budget_denominator: int | None
    model: str
    started_at: str
    finished_at: str
    finish_reason: str
    transport_error: str | None
    context_overflow: bool
    usage: UsageReceipt | None
    retries: int
    synthetic_fixture: bool

    @classmethod
    def from_json(cls, raw: object) -> InvocationReceipt:
        if not isinstance(raw, dict):
            raise ValueError("receipt must be an object")
        names = {
            "invocation_id", "stage", "attempted", "request_hash", "response_text",
            "response_hash", "parent_preparation_id", "arm", "old_contract_id",
            "new_contract_id", "budget_numerator", "budget_denominator", "model",
            "started_at", "finished_at", "finish_reason", "transport_error",
            "context_overflow", "usage", "retries", "synthetic_fixture",
        }
        _strict_keys(raw, names, "receipt")
        stage = _string(raw["stage"], "stage")
        if stage not in {"preparation", "target"}:
            raise ValueError("unknown receipt stage")
        for name in ("attempted", "context_overflow", "synthetic_fixture"):
            if not isinstance(raw[name], bool):
                raise ValueError(f"{name} must be boolean")
        response_text = _optional_text(raw["response_text"], "response_text")
        response_hash = _optional_string(raw["response_hash"], "response_hash")
        if (response_text is None) != (response_hash is None):
            raise ValueError("response text and hash must be present together")
        if response_text is not None and sha256_text(response_text) != response_hash:
            raise ValueError("response hash mismatch")
        request_hash = _string(raw["request_hash"], "request_hash")
        for digest in (request_hash, response_hash):
            if digest is not None and (len(digest) != 64 or any(c not in "0123456789abcdef" for c in digest)):
                raise ValueError("receipt hashes must be lowercase SHA-256 digests")
        arm = _optional_string(raw["arm"], "arm")
        parent = _optional_string(raw["parent_preparation_id"], "parent_preparation_id")
        new_contract = _optional_string(raw["new_contract_id"], "new_contract_id")
        numerator = raw["budget_numerator"]
        denominator = raw["budget_denominator"]
        numerator = None if numerator is None else _integer(numerator, "budget_numerator")
        denominator = None if denominator is None else _integer(denominator, "budget_denominator")
        if stage == "preparation" and any(value is not None for value in (arm, parent, new_contract, numerator, denominator)):
            raise ValueError("preparation receipt contains target-only fields")
        if stage == "target":
            if arm not in ARMS or parent is None or new_contract is None or numerator is None or denominator is None:
                raise ValueError("target receipt is missing target identity fields")
        retries = _integer(raw["retries"], "retries")
        if retries < 0:
            raise ValueError("retries cannot be negative")
        return cls(
            _string(raw["invocation_id"], "invocation_id"), stage, raw["attempted"], request_hash,
            response_text, response_hash, parent, arm, _string(raw["old_contract_id"], "old_contract_id"),
            new_contract, numerator, denominator, _string(raw["model"], "model"),
            _string(raw["started_at"], "started_at"), _string(raw["finished_at"], "finished_at"),
            _string(raw["finish_reason"], "finish_reason"), _optional_string(raw["transport_error"], "transport_error"),
            raw["context_overflow"], UsageReceipt.from_json(raw["usage"]), retries, raw["synthetic_fixture"],
        )


@dataclass(frozen=True)
class PreparationSlot:
    preparation_id: str
    contract_id: str
    repetition: int


@dataclass(frozen=True)
class TargetSlot:
    invocation_id: str
    preparation_id: str
    old_contract_id: str
    new_contract_id: str
    arm: str
    budget_numerator: int
    budget_denominator: int

    @property
    def pair_key(self) -> tuple[str, str, int, int]:
        return (self.preparation_id, self.new_contract_id, self.budget_numerator, self.budget_denominator)

    @property
    def target_id(self) -> str:
        return (
            f"target-{self.preparation_id}-{self.new_contract_id}-"
            f"{self.budget_numerator}-{self.budget_denominator}"
        )


@dataclass(frozen=True)
class RunManifest:
    manifest_id: str
    declaration_hash: str
    preparation_prompt_hash: str
    target_prompt_hash: str
    model: str
    access_route: str
    settings_json: str
    harness_version: str
    source_commit: str
    seed_handling: str
    preparation_cost_accounting: str
    planned_invocation_count: int
    token_stop_ceiling: int
    money_stop_ceiling: float
    synthetic_fixture: bool
    preparation_slots: tuple[PreparationSlot, ...]
    target_slots: tuple[TargetSlot, ...]

    def validate(self, interface: ExperimentInterface) -> None:
        if self.declaration_hash != interface.declaration_hash:
            raise ValueError("manifest declaration hash mismatch")
        if self.preparation_prompt_hash != sha256_text(PREPARATION_INSTRUCTION):
            raise ValueError("preparation prompt hash mismatch")
        if self.target_prompt_hash != sha256_text(TARGET_INSTRUCTION):
            raise ValueError("target prompt hash mismatch")
        ids = [slot.preparation_id for slot in self.preparation_slots] + [slot.invocation_id for slot in self.target_slots]
        if len(ids) != len(set(ids)):
            raise ValueError("manifest invocation IDs must be unique")
        try:
            settings = strict_json_loads(self.settings_json)
        except (json.JSONDecodeError, ValueError, TypeError) as error:
            raise ValueError("settings_json must be strict JSON") from error
        if not isinstance(settings, dict):
            raise ValueError("settings_json must encode an object")
        preparation_by_id = {
            slot.preparation_id: slot for slot in self.preparation_slots
        }
        for slot in self.preparation_slots:
            interface.contract(slot.contract_id)
        for slot in self.target_slots:
            if slot.preparation_id not in preparation_by_id:
                raise ValueError("target references unknown preparation")
            if slot.arm not in ARMS or slot.old_contract_id == slot.new_contract_id:
                raise ValueError("invalid target slot")
            if slot.old_contract_id != preparation_by_id[slot.preparation_id].contract_id:
                raise ValueError("target old contract differs from its preparation")
            if (
                slot.budget_denominator <= 0
                or slot.budget_numerator < 0
                or slot.budget_numerator > slot.budget_denominator
            ):
                raise ValueError("target budget must lie in [0, 1]")
            interface.contract(slot.old_contract_id)
            interface.contract(slot.new_contract_id)
        for preparation in self.preparation_slots:
            matching = tuple(
                slot for slot in self.target_slots
                if slot.preparation_id == preparation.preparation_id
            )
            actual = {
                (
                    slot.new_contract_id,
                    slot.arm,
                    slot.budget_numerator,
                    slot.budget_denominator,
                )
                for slot in matching
            }
            expected = {
                (contract.identifier, arm, numerator, denominator)
                for contract in interface.contracts
                if contract.identifier != preparation.contract_id
                for arm in ARMS
                for numerator, denominator in BUDGETS
            }
            if actual != expected or len(matching) != len(expected):
                raise ValueError("manifest target topology is incomplete or unexpected")
        if self.token_stop_ceiling < 0 or self.money_stop_ceiling < 0:
            raise ValueError("stop ceilings cannot be negative")
        if self.planned_invocation_count != len(ids):
            raise ValueError("planned invocation count differs from manifest slots")


def pilot_manifest(
    interface: ExperimentInterface,
    *,
    model: str,
    access_route: str,
    settings_json: str,
    harness_version: str,
    source_commit: str,
    token_stop_ceiling: int,
    money_stop_ceiling: float,
    synthetic_fixture: bool = False,
) -> RunManifest:
    preparations = tuple(
        PreparationSlot(f"prep-{contract.identifier}-0", contract.identifier, 0)
        for contract in interface.contracts
    )
    targets = tuple(
        TargetSlot(
            f"target-{old.identifier}-{new.identifier}-{arm}-{num}-{den}-0",
            f"prep-{old.identifier}-0", old.identifier, new.identifier, arm, num, den,
        )
        for old in interface.contracts
        for new in interface.contracts
        if new.identifier != old.identifier
        for arm in ARMS
        for num, den in BUDGETS
    )
    result = RunManifest(
        "paper4b-agent-context-pilot-v1", interface.declaration_hash,
        sha256_text(PREPARATION_INSTRUCTION), sha256_text(TARGET_INSTRUCTION),
        model, access_route, settings_json, harness_version, source_commit,
        "provider-fixed or recorded; no harness sampling",
        "shared preparation charged once, never amortized into target receipts",
        len(preparations) + len(targets), token_stop_ceiling,
        money_stop_ceiling, synthetic_fixture, preparations, targets,
    )
    result.validate(interface)
    return result


@dataclass(frozen=True)
class ArmDenominators:
    arm: str
    planned_slots: int
    eligible_slots: int
    attempted_invocations: int
    missing_receipts: int
    unattempted_receipts: int
    transport_failures: int
    frontier_successes: int
    attempted_success_fraction_conditioned_on_valid_preparation: float | None
    planned_slot_yield: float
    attempted_coverage_of_eligible_slots: float | None


@dataclass(frozen=True)
class AggregateReport:
    planned_preparations: int
    preparation_failures: int
    planned_target_slots: int
    eligible_target_slots: int
    ineligible_target_slots_from_preparation_failure: int
    arms: tuple[ArmDenominators, ...]
    planned_pairs: int
    eligible_pairs: int
    complete_pairs: int
    complete_pair_coverage_of_eligible_pairs: float | None
    paired_inherited_wins: int
    paired_fresh_wins: int
    paired_ties: int
    preparation_billed_cost: float | None
    target_billed_cost: float | None
    total_billed_cost: float | None


def aggregate_denominators(
    manifest: RunManifest,
    valid_preparation_ids: set[str],
    receipts: Sequence[InvocationReceipt],
    target_scores: Mapping[str, OutputScore],
) -> AggregateReport:
    receipt_ids = [receipt.invocation_id for receipt in receipts]
    if len(receipt_ids) != len(set(receipt_ids)):
        raise ValueError("duplicated receipt invocation ID")
    receipt_by_id = {receipt.invocation_id: receipt for receipt in receipts}
    known_ids = {slot.preparation_id for slot in manifest.preparation_slots} | {slot.invocation_id for slot in manifest.target_slots}
    if any(identifier not in known_ids for identifier in receipt_by_id):
        raise ValueError("receipt does not belong to manifest")
    eligible = tuple(slot for slot in manifest.target_slots if slot.preparation_id in valid_preparation_ids)
    arm_reports: list[ArmDenominators] = []
    for arm in ARMS:
        planned = tuple(slot for slot in manifest.target_slots if slot.arm == arm)
        arm_eligible = tuple(slot for slot in eligible if slot.arm == arm)
        attempted = tuple(
            slot for slot in arm_eligible
            if slot.invocation_id in receipt_by_id and receipt_by_id[slot.invocation_id].attempted
        )
        missing = sum(slot.invocation_id not in receipt_by_id for slot in arm_eligible)
        unattempted = sum(
            slot.invocation_id in receipt_by_id
            and not receipt_by_id[slot.invocation_id].attempted
            for slot in arm_eligible
        )
        transport = sum(
            receipt_by_id[slot.invocation_id].transport_error is not None
            for slot in attempted
        )
        successes = sum(
            target_scores.get(slot.invocation_id) is not None
            and target_scores[slot.invocation_id].frontier_success
            for slot in attempted
        )
        arm_reports.append(
            ArmDenominators(
                arm, len(planned), len(arm_eligible), len(attempted), missing,
                unattempted,
                transport, successes,
                successes / len(attempted) if attempted else None,
                successes / len(planned) if planned else 0.0,
                len(attempted) / len(arm_eligible) if arm_eligible else None,
            )
        )
    pair_keys = {slot.pair_key for slot in manifest.target_slots}
    eligible_pair_keys = {slot.pair_key for slot in eligible}
    complete_pairs = 0
    inherited_wins = 0
    fresh_wins = 0
    ties = 0
    for key in eligible_pair_keys:
        pair_slots = tuple(slot for slot in eligible if slot.pair_key == key)
        if len(pair_slots) == 2 and all(
            slot.invocation_id in receipt_by_id and receipt_by_id[slot.invocation_id].attempted
            for slot in pair_slots
        ):
            complete_pairs += 1
            by_arm = {slot.arm: target_scores.get(slot.invocation_id) for slot in pair_slots}
            if all(by_arm.get(arm) is not None for arm in ARMS):
                fresh_success = bool(by_arm["fresh"].frontier_success)  # type: ignore[union-attr]
                inherited_success = bool(by_arm["inherited"].frontier_success)  # type: ignore[union-attr]
                if inherited_success and not fresh_success:
                    inherited_wins += 1
                elif fresh_success and not inherited_success:
                    fresh_wins += 1
                else:
                    ties += 1
    preparation_receipts = tuple(
        receipt for receipt in receipts if receipt.stage == "preparation" and receipt.attempted
    )
    target_receipts = tuple(
        receipt for receipt in receipts if receipt.stage == "target" and receipt.attempted
    )

    def billed_total(items: Sequence[InvocationReceipt]) -> float | None:
        if any(item.usage is None or item.usage.billed_cost is None for item in items):
            return None
        return sum(item.usage.billed_cost for item in items if item.usage is not None and item.usage.billed_cost is not None)

    preparation_cost = billed_total(preparation_receipts)
    target_cost = billed_total(target_receipts)
    total_cost = (
        preparation_cost + target_cost
        if preparation_cost is not None and target_cost is not None
        else None
    )
    return AggregateReport(
        len(manifest.preparation_slots),
        len(manifest.preparation_slots) - len(valid_preparation_ids),
        len(manifest.target_slots), len(eligible),
        len(manifest.target_slots) - len(eligible), tuple(arm_reports),
        len(pair_keys), len(eligible_pair_keys), complete_pairs,
        complete_pairs / len(eligible_pair_keys) if eligible_pair_keys else None,
        inherited_wins, fresh_wins, ties,
        preparation_cost, target_cost, total_cost,
    )


def write_offline_ledger(
    output: Path,
    *,
    manifest: RunManifest,
    preparation_payloads: Mapping[str, PreparationPayload],
    target_payloads: Mapping[str, TargetPayload],
    receipts: Sequence[InvocationReceipt],
    preparation_scores: Mapping[str, PreparationScore],
    target_scores: Mapping[str, OutputScore],
    aggregate: AggregateReport,
) -> None:
    """Serialize one nonempty offline evidence bundle without invoking a model."""
    manifest.validate(ExperimentInterface.from_authoritative_declarations())
    if not receipts:
        raise ValueError("offline ledger must retain at least one receipt")
    value = {
        "manifest": asdict(manifest),
        "preparation_payloads": {
            key: payload.as_json() for key, payload in preparation_payloads.items()
        },
        "target_payloads": {
            key: payload.as_json() for key, payload in target_payloads.items()
        },
        "receipts": [asdict(receipt) for receipt in receipts],
        "preparation_scores": {
            key: asdict(score) for key, score in preparation_scores.items()
        },
        "target_scores": {
            key: asdict(score) for key, score in target_scores.items()
        },
        "aggregate": asdict(aggregate),
    }
    output.write_text(json.dumps(value, indent=2, sort_keys=True) + "\n", encoding="utf-8")


def load_receipts_from_offline_ledger(path: Path) -> tuple[InvocationReceipt, ...]:
    """Strictly import retained receipt envelopes from an offline ledger."""
    raw = strict_json_loads(path.read_text(encoding="utf-8"))
    if not isinstance(raw, dict):
        raise ValueError("offline ledger root must be an object")
    expected = {
        "manifest", "preparation_payloads", "target_payloads", "receipts",
        "preparation_scores", "target_scores", "aggregate",
    }
    _strict_keys(raw, expected, "offline ledger")
    receipts = raw["receipts"]
    if not isinstance(receipts, list) or not receipts:
        raise ValueError("offline ledger receipts must be a nonempty list")
    return tuple(InvocationReceipt.from_json(item) for item in receipts)


def singleton_contract(
    interface: ExperimentInterface,
    incumbent: InstalledTable,
    source_contract_id: str,
) -> DeclaredContract:
    actions = validate_installed_table(interface, source_contract_id, incumbent)
    return DeclaredContract(
        f"singleton:{source_contract_id}", tuple((action,) for action in actions)
    )


==> experiments/task_arrival/artifact_io.py <==
"""Generic serialization helpers for audit dataclasses.

The audit modules keep semantic results as nominal dataclasses.  Conversion to
JSON objects or CSV cells happens only in this output-boundary module.
"""

from __future__ import annotations

import csv
import json
import math
from collections.abc import Sequence
from dataclasses import fields, is_dataclass
from pathlib import Path

type JsonScalar = None | bool | int | float | str
type JsonValue = JsonScalar | list[JsonValue] | JsonObject


class JsonObject(dict[str, JsonValue]):
    """Nominal JSON object produced only at an artifact boundary."""


def format_latex_scientific(value: float, fraction_digits: int) -> str:
    """Format a finite number as text-safe LaTeX scientific notation."""
    if not math.isfinite(value):
        raise ValueError("scientific notation requires a finite value")
    if fraction_digits < 0:
        raise ValueError("fraction_digits must be nonnegative")
    if value == 0:
        return r"\ensuremath{0}"
    exponent = math.floor(math.log10(abs(value)))
    mantissa = value / (10**exponent)
    return (
        rf"\ensuremath{{{mantissa:.{fraction_digits}f}"
        rf"\times 10^{{{exponent}}}}}"
    )


def to_json_value(value: object) -> JsonValue:
    """Recursively serialize dataclasses and standard finite containers."""
    if value is None or isinstance(value, (bool, int, float, str)):
        return value
    if isinstance(value, Path):
        return str(value)
    if is_dataclass(value) and not isinstance(value, type):
        return JsonObject(
            {
                str(definition.metadata.get("json_key", definition.name)): (
                    to_json_value(getattr(value, definition.name))
                )
                for definition in fields(value)
            }
        )
    if isinstance(value, dict):
        return JsonObject(
            {str(key): to_json_value(item) for key, item in value.items()}
        )
    if isinstance(value, (tuple, list)):
        return [to_json_value(item) for item in value]
    raise TypeError(f"cannot serialize {type(value).__name__} to JSON")


def write_json(value: object, output: Path) -> None:
    """Write one nominal value through the generic JSON serializer."""
    output.write_text(json_text(value), encoding="utf-8")


def json_text(value: object) -> str:
    """Render one nominal value using the canonical artifact JSON format."""
    return json.dumps(to_json_value(value), indent=2) + "\n"


def _csv_cell(value: object) -> JsonScalar:
    serialized = to_json_value(value)
    if isinstance(serialized, (dict, list)):
        return json.dumps(serialized, separators=(",", ":"))
    return serialized


def _flatten_dataclass(
    value: object, prefix: str = ""
) -> tuple[tuple[str, object], ...]:
    flattened: list[tuple[str, object]] = []
    for definition in fields(value):
        name = str(definition.metadata.get("csv_key", definition.name))
        qualified_name = f"{prefix}.{name}" if prefix else name
        item = getattr(value, definition.name)
        if is_dataclass(item) and not isinstance(item, type):
            flattened.extend(_flatten_dataclass(item, qualified_name))
        else:
            flattened.append((qualified_name, item))
    return tuple(flattened)


def write_dataclass_csv(rows: Sequence[object], output: Path) -> None:
    """Write homogeneous dataclasses, flattening nominal nested records."""
    if not rows:
        raise ValueError("cannot write an empty dataclass CSV")
    row_type = type(rows[0])
    if not is_dataclass(rows[0]):
        raise TypeError("CSV rows must be dataclass instances")
    if any(type(row) is not row_type for row in rows):
        raise TypeError("CSV rows must share one dataclass type")
    first = _flatten_dataclass(rows[0])
    headers = tuple(name for name, _ in first)
    with output.open("w", newline="", encoding="utf-8") as handle:
        writer = csv.writer(handle, lineterminator="\n")
        writer.writerow(headers)
        for row in rows:
            flattened = _flatten_dataclass(row)
            if tuple(name for name, _ in flattened) != headers:
                raise TypeError("CSV rows do not share one flattened schema")
            writer.writerow(_csv_cell(value) for _, value in flattened)


==> experiments/task_arrival/codex_pilot_artifact.py <==
#!/usr/bin/env python3
"""Export and verify the portable scientific record of the Paper 4b pilot.

The private run directory contains machine-bound transport evidence and account
identifiers.  ``export`` first performs the full local run verification, then
copies only the exact final scientific ledger and writes a deterministic
scope/provenance manifest.  ``verify`` replays that ledger without Codex,
credentials, network access, or the original machine paths.
"""

from __future__ import annotations

import argparse
import dataclasses
import hashlib
import json
import re
import shutil
import tempfile
from collections import defaultdict
from pathlib import Path
from typing import Mapping, Sequence

import agent_context_audit as audit
import verify_agent_context_audit as scientific_verifier
import verify_codex_pilot_run as local_run_verifier


ARTIFACT_VERSION = "paper4b-codex-pilot-portable-v1"
LEDGER_NAME = "ledger.json"
MANIFEST_NAME = "manifest.json"
SHA256_PATTERN = re.compile(r"[0-9a-f]{64}")
SECRET_STRING_KEYS = {
    "accesstoken",
    "apikey",
    "authorization",
    "bearer",
    "cookie",
    "idtoken",
    "password",
    "refreshtoken",
    "secretaccesskey",
    "sessiontoken",
}


def canonical_json(value: object) -> str:
    return json.dumps(value, ensure_ascii=False, separators=(",", ":"), sort_keys=True)


def sha256_file(path: Path) -> str:
    return hashlib.sha256(path.read_bytes()).hexdigest()


def _strict_object(value: object, label: str) -> dict[str, object]:
    if not isinstance(value, dict):
        raise ValueError(f"{label} must be an object")
    return value


def _strict_keys(value: Mapping[str, object], expected: set[str], label: str) -> None:
    if set(value) != expected:
        raise ValueError(f"{label} keys differ from the portable contract")


def _sha256(value: object, label: str) -> str:
    if not isinstance(value, str) or SHA256_PATTERN.fullmatch(value) is None:
        raise ValueError(f"{label} is not a lowercase SHA-256 digest")
    return value


def _latest_ledger(run_dir: Path, terminal_receipts: int) -> Path:
    expected = run_dir / "ledgers" / f"checkpoint-{terminal_receipts:02d}.json"
    if not expected.is_file():
        raise FileNotFoundError(f"final scientific ledger is unavailable: {expected}")
    return expected


def _walk_sensitive(value: object, counts: dict[str, int]) -> None:
    if isinstance(value, dict):
        for key, item in value.items():
            normalized = key.lower().replace("_", "")
            if normalized == "email" and item is not None:
                counts["nonnull_email_values"] += 1
            if normalized in {"accountid", "chatgptaccountid"} and item is not None:
                counts["nonnull_account_id_values"] += 1
            if normalized in SECRET_STRING_KEYS and isinstance(item, str):
                counts["secret_string_values"] += 1
            _walk_sensitive(item, counts)
    elif isinstance(value, list):
        for item in value:
            _walk_sensitive(item, counts)


def privacy_inventory(run_dir: Path) -> dict[str, object]:
    transcript_paths = sorted((run_dir / "raw-rpc").glob("*.jsonl"))
    transcript_paths.append(run_dir / "preflight" / "app-server.jsonl")
    counts = {
        "nonnull_email_values": 0,
        "nonnull_account_id_values": 0,
        "secret_string_values": 0,
        "recorder_secret_redaction_events": 0,
    }
    sensitive_files: list[str] = []
    for path in transcript_paths:
        if not path.is_file():
            raise FileNotFoundError(f"expected private transcript is unavailable: {path}")
        before = counts["nonnull_email_values"] + counts["nonnull_account_id_values"]
        for line in path.read_text(encoding="utf-8").splitlines():
            envelope = audit.strict_json_loads(line)
            if not isinstance(envelope, dict):
                raise ValueError(f"transcript line is not an object: {path}")
            counts["recorder_secret_redaction_events"] += int(
                envelope.get("secret_values_redacted") is True
            )
            _walk_sensitive(envelope.get("message"), counts)
        after = counts["nonnull_email_values"] + counts["nonnull_account_id_values"]
        if after > before:
            sensitive_files.append(str(path.relative_to(run_dir)))
    if counts["secret_string_values"]:
        raise ValueError("private transcripts contain credential-like string values")
    return {
        "transcript_files_scanned": len(transcript_paths),
        "files_with_account_identifiers": len(sensitive_files),
        **counts,
        "publication_action": "private-transcripts-excluded",
    }


def _pilot_results(ledger: Mapping[str, object]) -> dict[str, object]:
    manifest = _strict_object(ledger.get("manifest"), "ledger manifest")
    slots_raw = manifest.get("target_slots")
    receipts_raw = ledger.get("receipts")
    scores_raw = _strict_object(ledger.get("target_scores"), "target scores")
    preparations = _strict_object(ledger.get("preparation_scores"), "preparation scores")
    if not isinstance(slots_raw, list) or not isinstance(receipts_raw, list):
        raise ValueError("ledger slots or receipts are malformed")
    slots = {
        str(slot["invocation_id"]): slot
        for slot in slots_raw
        if isinstance(slot, dict)
    }
    if len(slots) != len(slots_raw):
        raise ValueError("target slot inventory is malformed")
    receipt_by_id = {
        str(receipt["invocation_id"]): receipt
        for receipt in receipts_raw
        if isinstance(receipt, dict)
    }
    if len(receipt_by_id) != len(receipts_raw):
        raise ValueError("receipt inventory is malformed")

    grouped: dict[tuple[int, int, str], dict[str, object]] = defaultdict(
        lambda: {
            "slots": 0,
            "complete_outputs": 0,
            "frontier_successes": 0,
            "zero_regret_outputs": 0,
            "input_tokens": 0,
            "output_tokens": 0,
            "reasoning_tokens": 0,
            "reported_tokens": 0,
        }
    )
    pair_scores: dict[tuple[str, str, int, int], dict[str, bool]] = defaultdict(dict)
    for identifier, slot in slots.items():
        score = _strict_object(scores_raw.get(identifier), f"target score {identifier}")
        receipt = _strict_object(receipt_by_id.get(identifier), f"receipt {identifier}")
        numerator = int(slot["budget_numerator"])
        denominator = int(slot["budget_denominator"])
        arm = str(slot["arm"])
        group = grouped[(numerator, denominator, arm)]
        group["slots"] = int(group["slots"]) + 1
        group["complete_outputs"] = int(group["complete_outputs"]) + int(
            score.get("complete") is True
        )
        success = score.get("frontier_success") is True
        group["frontier_successes"] = int(group["frontier_successes"]) + int(success)
        group["zero_regret_outputs"] = int(group["zero_regret_outputs"]) + int(
            score.get("budget_regret_bits") == 0
        )
        usage = _strict_object(receipt.get("usage"), f"usage {identifier}")
        for source, target in (
            ("input_tokens", "input_tokens"),
            ("output_tokens", "output_tokens"),
            ("reasoning_tokens", "reasoning_tokens"),
        ):
            value = usage.get(source)
            if isinstance(value, bool) or not isinstance(value, int) or value < 0:
                raise ValueError(f"usage {source} is malformed for {identifier}")
            group[target] = int(group[target]) + value
        group["reported_tokens"] = int(group["input_tokens"]) + int(
            group["output_tokens"]
        )
        pair_key = (
            str(slot["preparation_id"]),
            str(slot["new_contract_id"]),
            numerator,
            denominator,
        )
        pair_scores[pair_key][arm] = success

    budgets: dict[str, object] = {}
    for numerator, denominator in sorted(
        {(key[0], key[1]) for key in grouped}
    ):
        pair_summary = {
            "complete_pairs": 0,
            "fresh_wins": 0,
            "inherited_wins": 0,
            "ties": 0,
        }
        for key, arms in pair_scores.items():
            if key[2:] != (numerator, denominator):
                continue
            if set(arms) != {"fresh", "inherited"}:
                raise ValueError("paired target result is incomplete")
            pair_summary["complete_pairs"] += 1
            if arms["fresh"] and not arms["inherited"]:
                pair_summary["fresh_wins"] += 1
            elif arms["inherited"] and not arms["fresh"]:
                pair_summary["inherited_wins"] += 1
            else:
                pair_summary["ties"] += 1
        budgets[f"{numerator}/{denominator}"] = {
            "fresh": grouped[(numerator, denominator, "fresh")],
            "inherited": grouped[(numerator, denominator, "inherited")],
            "paired": pair_summary,
        }

    reported_total = 0
    transport_errors = 0
    for identifier, receipt in receipt_by_id.items():
        usage = _strict_object(receipt.get("usage"), f"usage {identifier}")
        input_tokens = usage.get("input_tokens")
        output_tokens = usage.get("output_tokens")
        if not isinstance(input_tokens, int) or not isinstance(output_tokens, int):
            raise ValueError("reported usage is missing from portable ledger")
        reported_total += input_tokens + output_tokens
        transport_errors += int(receipt.get("transport_error") is not None)
    return {
        "planned_invocations": manifest.get("planned_invocation_count"),
        "retained_receipts": len(receipt_by_id),
        "valid_preparations": sum(
            score.get("valid") is True
            for score in preparations.values()
            if isinstance(score, dict)
        ),
        "transport_errors": transport_errors,
        "reported_tokens": reported_total,
        "budget_results": budgets,
    }


def _require_public_ledger_has_no_account_or_secret_values(ledger: object) -> None:
    counts = {
        "nonnull_email_values": 0,
        "nonnull_account_id_values": 0,
        "secret_string_values": 0,
        "recorder_secret_redaction_events": 0,
    }
    _walk_sensitive(ledger, counts)
    if any(counts.values()):
        raise ValueError("portable ledger contains account or credential-like values")


def export_artifact(run_dir: Path, output_dir: Path) -> dict[str, object]:
    run_dir = run_dir.resolve()
    output_dir = output_dir.resolve()
    if output_dir.exists() and any(output_dir.iterdir()):
        raise FileExistsError(f"portable artifact directory is nonempty: {output_dir}")
    local_report = local_run_verifier.verify_run_directory(run_dir)
    if (
        local_report.status != "complete"
        or local_report.terminal_receipts != 27
        or local_report.unresolved_slots
    ):
        raise ValueError("full local pilot run is not complete and verified")
    source_ledger = _latest_ledger(run_dir, local_report.terminal_receipts)
    scientific_verifier.verify_ledger(source_ledger)
    ledger = _strict_object(
        audit.strict_json_loads(source_ledger.read_text(encoding="utf-8")),
        "scientific ledger",
    )
    _require_public_ledger_has_no_account_or_secret_values(ledger)
    results = _pilot_results(ledger)
    privacy = privacy_inventory(run_dir)

    output_dir.parent.mkdir(parents=True, exist_ok=True)
    with tempfile.TemporaryDirectory(
        prefix=f".{output_dir.name}-", dir=output_dir.parent
    ) as temporary:
        staging = Path(temporary)
        shutil.copyfile(source_ledger, staging / LEDGER_NAME)
        manifest = {
            "artifact_version": ARTIFACT_VERSION,
            "verification_scope": {
                "portable_verifies": [
                    "exact-final-scientific-ledger-sha256",
                    "declaration-derived-payloads-and-paired-common-input",
                    "receipt-response-and-usage-integrity",
                    "independently-recomputed-frontiers-scores-and-denominators",
                    "budget-split-paired-results",
                ],
                "portable_does_not_verify": [
                    "raw-json-rpc-transcript",
                    "local-codex-binary-or-authentication",
                    "machine-bound-python-prefix",
                    "provider-side-attempt-count-or-model-attestation",
                ],
                "full_local_audit": (
                    "requires the private retained run directory and its frozen "
                    "machine-bound verify_codex_pilot_run.py environment"
                ),
            },
            "included_files": {LEDGER_NAME: sha256_file(staging / LEDGER_NAME)},
            "source_run_hashes": {
                "frozen_manifest_sha256": sha256_file(run_dir / "manifest.json"),
                "append_only_journal_sha256": sha256_file(run_dir / "journal.jsonl"),
                "final_ledger_sha256": sha256_file(source_ledger),
            },
            "local_full_verification": dataclasses.asdict(local_report),
            "privacy_inventory": privacy,
            "results": results,
        }
        (staging / MANIFEST_NAME).write_text(
            json.dumps(manifest, indent=2, sort_keys=True) + "\n", encoding="utf-8"
        )
        output_dir.mkdir(exist_ok=True)
        for path in staging.iterdir():
            shutil.copyfile(path, output_dir / path.name)
    verify_artifact(output_dir)
    return manifest


def verify_artifact(artifact_dir: Path) -> dict[str, object]:
    artifact_dir = artifact_dir.resolve()
    actual_files = {
        path.name for path in artifact_dir.iterdir() if path.is_file()
    }
    if actual_files != {MANIFEST_NAME, LEDGER_NAME} or any(
        path.is_dir() for path in artifact_dir.iterdir()
    ):
        raise ValueError("portable artifact contains unlisted files or directories")
    manifest = _strict_object(
        audit.strict_json_loads(
            (artifact_dir / MANIFEST_NAME).read_text(encoding="utf-8")
        ),
        "portable manifest",
    )
    _strict_keys(
        manifest,
        {
            "artifact_version",
            "verification_scope",
            "included_files",
            "source_run_hashes",
            "local_full_verification",
            "privacy_inventory",
            "results",
        },
        "portable manifest",
    )
    if manifest["artifact_version"] != ARTIFACT_VERSION:
        raise ValueError("portable artifact version differs")
    scope = _strict_object(manifest["verification_scope"], "verification scope")
    _strict_keys(
        scope,
        {"portable_verifies", "portable_does_not_verify", "full_local_audit"},
        "verification scope",
    )
    excluded = scope["portable_does_not_verify"]
    if not isinstance(excluded, list) or "raw-json-rpc-transcript" not in excluded:
        raise ValueError("portable artifact does not disclose its transport boundary")
    included = _strict_object(manifest["included_files"], "included files")
    if set(included) != {LEDGER_NAME}:
        raise ValueError("portable file inventory differs")
    ledger_path = artifact_dir / LEDGER_NAME
    if sha256_file(ledger_path) != _sha256(included[LEDGER_NAME], "ledger digest"):
        raise ValueError("portable ledger digest mismatch")
    source_hashes = _strict_object(manifest["source_run_hashes"], "source hashes")
    _strict_keys(
        source_hashes,
        {
            "frozen_manifest_sha256",
            "append_only_journal_sha256",
            "final_ledger_sha256",
        },
        "source hashes",
    )
    for name, digest in source_hashes.items():
        _sha256(digest, name)
    if source_hashes["final_ledger_sha256"] != included[LEDGER_NAME]:
        raise ValueError("source and portable ledger identities differ")
    local = _strict_object(manifest["local_full_verification"], "local verification")
    if (
        local.get("status") != "complete"
        or local.get("terminal_receipts") != 27
        or local.get("reserved_slots") != 27
        or local.get("dispatched_turns") != 27
        or local.get("unresolved_slots") != []
        or local.get("provider_attested") is not False
    ):
        raise ValueError("recorded local full-verification result differs")
    privacy = _strict_object(manifest["privacy_inventory"], "privacy inventory")
    if (
        privacy.get("publication_action") != "private-transcripts-excluded"
        or privacy.get("secret_string_values") != 0
        or privacy.get("transcript_files_scanned") != 28
        or privacy.get("files_with_account_identifiers") != 28
        or privacy.get("nonnull_email_values") != 28
        or privacy.get("nonnull_account_id_values") != 28
    ):
        raise ValueError("privacy inventory or publication action differs")
    scientific_verifier.verify_ledger(ledger_path)
    ledger = _strict_object(
        audit.strict_json_loads(ledger_path.read_text(encoding="utf-8")),
        "scientific ledger",
    )
    _require_public_ledger_has_no_account_or_secret_values(ledger)
    expected_results = _pilot_results(ledger)
    if manifest["results"] != expected_results:
        raise ValueError("portable result summary differs from independently replayed ledger")
    if local.get("reported_tokens") != expected_results["reported_tokens"]:
        raise ValueError("local and portable reported-token totals differ")
    return expected_results


def parse_args(arguments: Sequence[str] | None = None) -> argparse.Namespace:
    parser = argparse.ArgumentParser(description=__doc__)
    subparsers = parser.add_subparsers(dest="command", required=True)
    export = subparsers.add_parser("export")
    export.add_argument("run_directory", type=Path)
    export.add_argument("output_directory", type=Path)
    verify = subparsers.add_parser("verify")
    verify.add_argument("artifact_directory", type=Path)
    return parser.parse_args(arguments)


def main(arguments: Sequence[str] | None = None) -> None:
    options = parse_args(arguments)
    if options.command == "export":
        manifest = export_artifact(options.run_directory, options.output_directory)
        print(json.dumps(manifest, indent=2, sort_keys=True))
        return
    results = verify_artifact(options.artifact_directory)
    print(json.dumps({"status": "verified", "results": results}, indent=2, sort_keys=True))


if __name__ == "__main__":
    main()


==> experiments/task_arrival/codex_subscription_transport.py <==
#!/usr/bin/env python3
"""Frozen-manifest Codex subscription transport for the Paper 4b pilot.

``prepare`` performs offline preflight and freezes the exact 27-slot manifest.
``run`` is the only path that can issue ``turn/start``. It requires the frozen
manifest digest, journals a slot reservation before dispatch, and never repeats
a reserved slot.
"""

from __future__ import annotations

import argparse
import fcntl
import hashlib
import importlib.metadata
import json
import os
import platform
import selectors
import shutil
import subprocess
import tempfile
import time
import sys
from abc import ABC, abstractmethod
from dataclasses import asdict, dataclass
from datetime import UTC, datetime
from pathlib import Path
from typing import Any, Callable, Mapping, Sequence

import agent_context_audit as audit


TRANSPORT_VERSION = "paper4b-codex-app-server-v2"
PINNED_CODEX_VERSION = "codex-cli 0.153.0"
MODEL = "gpt-5.6-sol"
EFFORT = "medium"
ACCESS_ROUTE = "authenticated-chatgpt-codex-app-server-stdio"
MAX_INVOCATIONS = 27
MAX_TURNS_PER_INVOCATION = 1
WALL_TIME_SECONDS = 300
TOKEN_STOP_THRESHOLD = 250_000
INTERRUPT_GRACE_SECONDS = 5

BASE_INSTRUCTIONS = (
    "You are participating in a closed finite-table experiment. Use only the "
    "text in the user messages. Do not call or request tools, files, search, "
    "retrieval, memory, external context, or other agents. Return exactly one "
    "final JSON object matching the supplied response schema, with no commentary."
)

# The process also runs under a fresh CODEX_HOME containing only an auth-file
# symlink. Empty maps therefore do not need to erase an inherited map.
ISOLATION_CONFIG: dict[str, object] = {
    "agents": {"enabled": False},
    "apps": {},
    "check_for_update_on_startup": False,
    "features": {
        "apps": False,
        "browser_use": False,
        "computer_use": False,
        "enable_request_compression": False,
        "goals": False,
        "hooks": False,
        "image_generation": False,
        "memories": False,
        "multi_agent": False,
        "plugins": False,
        "remote_compaction_v2": False,
        "remote_plugin": False,
        "shell_tool": False,
        "skill_mcp_dependency_install": False,
        "skill_search": False,
        "sleep_tool": False,
        "unbounded_connection_retries": False,
        "unified_exec": False,
        "view_image": False,
    },
    "include_apps_instructions": False,
    "include_collaboration_mode_instructions": False,
    "include_environment_context": False,
    "mcp_servers": {},
    "memories": {"generate_memories": False, "use_memories": False},
    "project_doc_max_bytes": 0,
    "web_search": "disabled",
}
DISABLED_FEATURES = tuple(
    sorted(
        name
        for name, enabled in ISOLATION_CONFIG["features"].items()  # type: ignore[union-attr]
        if enabled is False
    )
)
API_FALLBACK_ENV = frozenset(
    {
        "AZURE_OPENAI_API_KEY",
        "CODEX_API_KEY",
        "OPENAI_API_BASE",
        "OPENAI_API_KEY",
        "OPENAI_BASE_URL",
        "OPENAI_ORG_ID",
        "OPENAI_ORGANIZATION",
        "OPENAI_PROJECT",
    }
)
ALLOWED_ITEM_TYPES = frozenset({"userMessage", "agentMessage", "reasoning"})
SOURCE_FILES = (
    "agent_context_audit.py",
    "constrained_decoding_audit.py",
    "codex_subscription_transport.py",
    "selector_optimization.py",
    "verify_agent_context_audit.py",
    "verify_codex_pilot_run.py",
)


def utc_now() -> str:
    return datetime.now(UTC).isoformat().replace("+00:00", "Z")


def canonical_json(value: object) -> str:
    return json.dumps(value, ensure_ascii=False, separators=(",", ":"), sort_keys=True)


def sha256_bytes(value: bytes) -> str:
    return hashlib.sha256(value).hexdigest()


def sha256_file(path: Path) -> str:
    return sha256_bytes(path.read_bytes())


def schema_bundle_hash(root: Path) -> str:
    files = sorted(path for path in root.rglob("*.json") if path.is_file())
    if not files:
        raise ValueError("schema directory contains no JSON files")
    digest = hashlib.sha256()
    for path in files:
        digest.update(path.relative_to(root).as_posix().encode())
        digest.update(b"\0")
        digest.update(path.read_bytes())
    return digest.hexdigest()


def response_output_schema(interface: audit.ExperimentInterface, stage: str) -> dict[str, object]:
    if stage not in {"preparation", "target"}:
        raise ValueError("stage must be preparation or target")
    semantic = (
        audit.InstalledRow.response_schema()
        if stage == "preparation"
        else audit.UpdatedRow.response_schema()
    )
    action_ids = [action.identifier for action in interface.actions]
    properties: dict[str, object] = {}
    for name in semantic["rows"]["item_required_keys"]:
        if name == "state_id":
            properties[name] = {
                "type": "string",
                "enum": [state.identifier for state in interface.states],
            }
        elif name in {"action", "old_action", "new_action"}:
            properties[name] = {"type": "string", "enum": action_ids}
        else:
            raise ValueError(f"unsupported declaration-owned response field: {name}")
    return {
        "type": "object",
        "properties": {
            "rows": {
                "type": "array",
                "minItems": semantic["rows"]["count"],
                "maxItems": semantic["rows"]["count"],
                "items": {
                    "type": "object",
                    "properties": properties,
                    "required": list(semantic["rows"]["item_required_keys"]),
                    "additionalProperties": False,
                },
            },
            "explanation": {
                "type": "string",
                "maxLength": semantic["explanation"]["maximum_characters"],
            },
        },
        "required": list(semantic["required_keys"]),
        "additionalProperties": False,
    }


def _message(role: str, text: str) -> dict[str, object]:
    return {
        "type": "message",
        "role": role,
        "content": [
            {"type": "output_text" if role == "assistant" else "input_text", "text": text}
        ],
    }


@dataclass(frozen=True)
class TransportControls:
    codex_version: str = PINNED_CODEX_VERSION
    model: str = MODEL
    effort: str = EFFORT
    access_route: str = ACCESS_ROUTE
    max_invocations: int = MAX_INVOCATIONS
    max_turns_per_invocation: int = MAX_TURNS_PER_INVOCATION
    wall_time_seconds: int = WALL_TIME_SECONDS
    token_stop_threshold: int = TOKEN_STOP_THRESHOLD
    service_tier: str = "default"
    harness_retries: int = 0
    built_in_client_retries: str = "accepted-provider-fixed"
    upstream_attempt_count: str = "unverified-when-internal-event-absent"
    token_limit_semantics: str = "stop-before-next-reported-total-with-in-flight-overshoot"
    missing_usage_policy: str = "fail-closed-stop"
    extra_spending: bool = False

    def validate(self) -> None:
        if self.codex_version != PINNED_CODEX_VERSION:
            raise ValueError("Codex version is not pinned to 0.153.0")
        if (self.model, self.effort) != (MODEL, EFFORT):
            raise ValueError("model or effort differs from the approved pilot")
        if self.access_route != ACCESS_ROUTE or self.service_tier != "default":
            raise ValueError("route or service tier differs from the approved pilot")
        if (self.max_invocations, self.max_turns_per_invocation) != (27, 1):
            raise ValueError("invocation topology differs from the approved pilot")
        if (self.wall_time_seconds, self.token_stop_threshold) != (300, 250_000):
            raise ValueError("approved time or reported-token threshold differs")
        if self.harness_retries != 0 or self.extra_spending:
            raise ValueError("harness retries and extra spending must remain disabled")


@dataclass(frozen=True)
class PlannedInvocation:
    invocation_id: str
    stage: str
    request_hash: str
    common_target_hash: str | None
    initialize_request: dict[str, object]
    initialized_notification: dict[str, object]
    account_read_request: dict[str, object]
    rate_limits_request: dict[str, object]
    thread_start_request: dict[str, object]
    inject_items_request: dict[str, object] | None
    turn_start_request: dict[str, object]

    @property
    def plan_hash(self) -> str:
        return audit.sha256_text(canonical_json(asdict(self)))


def _thread_start_request(isolated_cwd: Path, controls: TransportControls) -> dict[str, object]:
    if not isolated_cwd.is_absolute():
        raise ValueError("isolated cwd must be absolute")
    return {
        "method": "thread/start",
        "id": 4,
        "params": {
            "approvalPolicy": "never",
            "baseInstructions": BASE_INSTRUCTIONS,
            "config": ISOLATION_CONFIG,
            "cwd": str(isolated_cwd),
            "developerInstructions": "",
            "ephemeral": True,
            "model": controls.model,
            "modelProvider": "openai",
            "personality": "none",
            "sandbox": "read-only",
            "serviceTier": controls.service_tier,
            "threadSource": "paper4b-controlled-pilot",
        },
    }


def _turn_start_request(
    text: str,
    output_schema: dict[str, object],
    controls: TransportControls,
    *,
    request_id: int,
) -> dict[str, object]:
    return {
        "method": "turn/start",
        "id": request_id,
        "params": {
            "threadId": "$THREAD_ID",
            "input": [{"type": "text", "text": text}],
            "approvalPolicy": "never",
            "effort": controls.effort,
            "model": controls.model,
            "outputSchema": output_schema,
            "personality": "none",
            "sandboxPolicy": {"type": "readOnly", "networkAccess": False},
            "serviceTierForTurn": controls.service_tier,
            "summary": "none",
            "turnTrigger": "paper4b-controlled-pilot",
        },
    }


def _common_requests() -> tuple[dict[str, object], dict[str, object], dict[str, object], dict[str, object]]:
    return (
        {
            "method": "initialize",
            "id": 1,
            "params": {
                "clientInfo": {"name": "paper4b-context-pilot", "version": TRANSPORT_VERSION},
                "capabilities": {"experimentalApi": False},
            },
        },
        {"method": "initialized", "params": {}},
        {"method": "account/read", "id": 2, "params": {"refreshToken": False}},
        {"method": "account/rateLimits/read", "id": 3, "params": {}},
    )


def plan_preparation(
    payload: audit.PreparationPayload,
    isolated_cwd: Path,
    controls: TransportControls = TransportControls(),
) -> PlannedInvocation:
    controls.validate()
    interface = audit.ExperimentInterface.from_authoritative_declarations()
    initialize, initialized, account, rates = _common_requests()
    return PlannedInvocation(
        payload.preparation_id,
        "preparation",
        payload.payload_hash,
        None,
        initialize,
        initialized,
        account,
        rates,
        _thread_start_request(isolated_cwd, controls),
        None,
        _turn_start_request(
            audit.canonical_json(payload.as_json()),
            response_output_schema(interface, "preparation"),
            controls,
            request_id=5,
        ),
    )


def plan_target(
    payload: audit.TargetPayload,
    isolated_cwd: Path,
    invocation_id: str,
    controls: TransportControls = TransportControls(),
) -> PlannedInvocation:
    controls.validate()
    interface = audit.ExperimentInterface.from_authoritative_declarations()
    initialize, initialized, account, rates = _common_requests()
    injected: dict[str, object] | None = None
    request_id = 5
    if payload.arm == "inherited":
        messages = tuple(payload.inherited_interaction)
        if tuple(message.role for message in messages) != ("user", "assistant"):
            raise ValueError("inherited replay must be exactly user then assistant")
        injected = {
            "method": "thread/inject_items",
            "id": 5,
            "params": {
                "threadId": "$THREAD_ID",
                "items": [_message(message.role, message.content) for message in messages],
            },
        }
        request_id = 6
    return PlannedInvocation(
        invocation_id,
        "target",
        payload.payload_hash,
        payload.common.common_hash,
        initialize,
        initialized,
        account,
        rates,
        _thread_start_request(isolated_cwd, controls),
        injected,
        _turn_start_request(
            audit.canonical_json(payload.common.as_json()),
            response_output_schema(interface, "target"),
            controls,
            request_id=request_id,
        ),
    )


@dataclass(frozen=True)
class EventAudit:
    accepted: bool
    violations: tuple[str, ...]
    response_text: str | None
    finish_status: str | None
    usage: audit.UsageReceipt | None
    reported_total_tokens: int | None
    usage_source: str | None
    raw_response_completions: int
    upstream_attempt_count: int | None
    visible_retry_events: int


def _usage_from_wire(raw: object) -> tuple[audit.UsageReceipt, int] | None:
    if not isinstance(raw, dict):
        return None
    required = ("inputTokens", "outputTokens", "reasoningOutputTokens", "cachedInputTokens")
    if any(name not in raw for name in required):
        return None
    values = tuple(raw[name] for name in required)
    if any(isinstance(value, bool) or not isinstance(value, int) or value < 0 for value in values):
        return None
    total = raw.get("totalTokens", raw["inputTokens"] + raw["outputTokens"])
    if isinstance(total, bool) or not isinstance(total, int) or total < 0:
        return None
    return (
        audit.UsageReceipt(
            input_tokens=raw["inputTokens"],
            output_tokens=raw["outputTokens"],
            reasoning_tokens=raw["reasoningOutputTokens"],
            cached_input_tokens=raw["cachedInputTokens"],
            billed_cost=None,
        ),
        total,
    )


def audit_event_stream(events: Sequence[object]) -> EventAudit:
    """Audit public events; hidden upstream attempt count may remain unknown."""
    violations: list[str] = []
    final_messages: list[str] = []
    finish_status: str | None = None
    usage: audit.UsageReceipt | None = None
    reported_total: int | None = None
    usage_source: str | None = None
    raw_completions = 0
    raw_usage: list[tuple[audit.UsageReceipt, int]] = []
    thread_usage: tuple[audit.UsageReceipt, int] | None = None
    visible_retries = 0
    turn_completions = 0

    for index, event in enumerate(events):
        if not isinstance(event, dict):
            violations.append(f"event_{index}_not_object")
            continue
        method, params = event.get("method"), event.get("params")
        if not isinstance(method, str) or not isinstance(params, dict):
            violations.append(f"event_{index}_malformed")
            continue
        if "id" in event:
            violations.append("server_request_forbidden")
        if method == "error" and params.get("willRetry") is True:
            visible_retries += 1
        if method == "model/rerouted":
            violations.append("model_rerouted")
        if method == "thread/compacted":
            violations.append("context_compacted")
        if method == "rawResponse/completed":
            raw_completions += 1
            candidate = _usage_from_wire(params.get("usage"))
            if candidate is not None:
                raw_usage.append(candidate)
        if method == "thread/tokenUsage/updated":
            token_usage = params.get("tokenUsage")
            candidate = _usage_from_wire(
                token_usage.get("last") if isinstance(token_usage, dict) else None
            )
            if candidate is not None:
                thread_usage = candidate
        if method in {"item/started", "item/completed"}:
            item = params.get("item")
            item_type = item.get("type") if isinstance(item, dict) else None
            if item_type not in ALLOWED_ITEM_TYPES:
                violations.append(f"forbidden_item:{item_type}")
            if item_type == "contextCompaction":
                violations.append("context_compacted")
            if method == "item/completed" and item_type == "agentMessage":
                phase, text = item.get("phase"), item.get("text")
                if phase not in {None, "final_answer"} or not isinstance(text, str) or not text:
                    violations.append("nonfinal_or_empty_agent_message")
                else:
                    final_messages.append(text)
        if method == "turn/completed":
            turn_completions += 1
            turn = params.get("turn")
            finish_status = turn.get("status") if isinstance(turn, dict) else None

    if turn_completions != 1:
        violations.append("turn_completion_count")
    if finish_status != "completed":
        violations.append("turn_not_completed")
    if len(final_messages) != 1:
        violations.append("final_message_count")
    if raw_usage and len(raw_usage) != raw_completions:
        usage = None
        reported_total = None
        usage_source = "rawResponse/completed:partial-missing"
    elif raw_usage:
        usage = audit.UsageReceipt(
            input_tokens=sum(item.input_tokens or 0 for item, _ in raw_usage),
            output_tokens=sum(item.output_tokens or 0 for item, _ in raw_usage),
            reasoning_tokens=sum(item.reasoning_tokens or 0 for item, _ in raw_usage),
            cached_input_tokens=sum(item.cached_input_tokens or 0 for item, _ in raw_usage),
            billed_cost=None,
        )
        reported_total = sum(total for _, total in raw_usage)
        usage_source = "rawResponse/completed:sum"
    elif thread_usage is not None:
        usage, reported_total = thread_usage
        usage_source = "thread/tokenUsage/updated:last"
    deduplicated = tuple(dict.fromkeys(violations))
    return EventAudit(
        not deduplicated,
        deduplicated,
        final_messages[0] if len(final_messages) == 1 else None,
        finish_status,
        usage,
        reported_total,
        usage_source,
        raw_completions,
        None,
        visible_retries,
    )


def validate_account_response(raw: object) -> None:
    if not isinstance(raw, dict):
        raise ValueError("account/read response is missing")
    account = raw.get("account")
    if not isinstance(account, dict) or account.get("type") != "chatgpt":
        raise ValueError("account is not authenticated ChatGPT")
    if account.get("planType") != "pro":
        raise ValueError("ChatGPT account is not Pro")
    if raw.get("requiresOpenaiAuth") is not True:
        raise ValueError("provider auth requirement was not confirmed")


def validate_rate_limits_response(raw: object) -> None:
    if not isinstance(raw, dict) or not isinstance(raw.get("rateLimits"), dict):
        raise ValueError("account/rateLimits/read response is missing")
    snapshots = [raw["rateLimits"]]
    by_id = raw.get("rateLimitsByLimitId")
    if isinstance(by_id, dict):
        snapshots.extend(value for value in by_id.values() if isinstance(value, dict))
    for snapshot in snapshots:
        if snapshot.get("rateLimitReachedType") is not None:
            raise ValueError("subscription rate limit is reached")
        if snapshot.get("spendControlReached") is True:
            raise ValueError("account spend control is reached")
        credits = snapshot.get("credits")
        if isinstance(credits, dict) and credits.get("hasCredits") is True:
            raise ValueError("paid or extra credits are present; subscription-only route required")
        plan = snapshot.get("planType")
        if plan not in {None, "pro"}:
            raise ValueError("rate-limit snapshot is not for the Pro plan")


def _context_overflow(events: Sequence[object]) -> bool:
    return "ContextWindowExceeded" in canonical_json(events)


def _cli_config_args(*, strict: bool = True) -> list[str]:
    args = ["--strict-config"] if strict else []
    for feature in DISABLED_FEATURES:
        args.extend(("--disable", feature))
    settings = {
        "agents.enabled": "false",
        "apps": "{}",
        "check_for_update_on_startup": "false",
        "include_apps_instructions": "false",
        "include_collaboration_mode_instructions": "false",
        "include_environment_context": "false",
        "mcp_servers": "{}",
        "memories.generate_memories": "false",
        "memories.use_memories": "false",
        "project_doc_max_bytes": "0",
        "web_search": '"disabled"',
    }
    for name, value in settings.items():
        args.extend(("-c", f"{name}={value}"))
    return args


def _child_environment(codex_home: Path) -> dict[str, str]:
    result = dict(os.environ)
    for name in API_FALLBACK_ENV:
        result.pop(name, None)
    result["CODEX_HOME"] = str(codex_home)
    return result


def _auth_source() -> Path:
    root = Path(os.environ.get("CODEX_HOME", str(Path.home() / ".codex")))
    path = root / "auth.json"
    if not path.is_file():
        raise FileNotFoundError("Codex ChatGPT auth file is unavailable")
    return path


def _write_json_exclusive(path: Path, value: object, *, mode: int = 0o600) -> None:
    path.parent.mkdir(parents=True, exist_ok=True)
    descriptor = os.open(path, os.O_WRONLY | os.O_CREAT | os.O_EXCL, mode)
    with os.fdopen(descriptor, "w", encoding="utf-8") as stream:
        stream.write(json.dumps(value, indent=2, sort_keys=True) + "\n")
        stream.flush()
        os.fsync(stream.fileno())


def _write_or_verify_plan(path: Path, plan: PlannedInvocation) -> None:
    expected = asdict(plan)
    if path.exists():
        if audit.strict_json_loads(path.read_text(encoding="utf-8")) != expected:
            raise ValueError("existing request plan differs from reconstructed plan")
        return
    _write_json_exclusive(path, expected)


def _artifact_digest(path: Path) -> str | None:
    return sha256_file(path) if path.is_file() else None


def _actual_client_message_digest(raw_path: Path, method: str) -> str | None:
    if not raw_path.is_file():
        return None
    messages: list[object] = []
    for line in raw_path.read_text(encoding="utf-8").splitlines():
        envelope = audit.strict_json_loads(line)
        if (
            isinstance(envelope, dict)
            and envelope.get("direction") == "client_to_server"
            and isinstance(envelope.get("message"), dict)
            and envelope["message"].get("method") == method
        ):
            messages.append(envelope["message"])
    if len(messages) > 1:
        raise ValueError(f"raw transcript contains multiple {method} client messages")
    return audit.sha256_text(canonical_json(messages[0])) if messages else None


class RunLock:
    def __init__(self, run_dir: Path) -> None:
        self.path = run_dir / "run.lock"
        self.stream: Any = None

    def __enter__(self) -> RunLock:
        self.path.parent.mkdir(parents=True, exist_ok=True)
        self.stream = self.path.open("a+", encoding="utf-8")
        try:
            fcntl.flock(self.stream.fileno(), fcntl.LOCK_EX | fcntl.LOCK_NB)
        except BlockingIOError as error:
            raise RuntimeError("run directory is already locked") from error
        return self

    def __exit__(self, *_: object) -> None:
        fcntl.flock(self.stream.fileno(), fcntl.LOCK_UN)
        self.stream.close()


class Journal:
    def __init__(self, path: Path) -> None:
        self.path = path
        self.records = self._load()

    def _load(self) -> list[dict[str, object]]:
        if not self.path.exists():
            return []
        records: list[dict[str, object]] = []
        previous: str | None = None
        for number, line in enumerate(self.path.read_text(encoding="utf-8").splitlines(), 1):
            record = audit.strict_json_loads(line)
            if not isinstance(record, dict):
                raise ValueError(f"journal line {number} is not an object")
            record_hash = record.get("record_hash")
            body = {key: value for key, value in record.items() if key != "record_hash"}
            if record.get("seq") != number or record.get("previous_hash") != previous:
                raise ValueError("journal chain position mismatch")
            if record_hash != audit.sha256_text(canonical_json(body)):
                raise ValueError("journal record hash mismatch")
            previous = str(record_hash)
            records.append(record)
        return records

    def append(self, event: str, data: Mapping[str, object]) -> dict[str, object]:
        body: dict[str, object] = {
            "seq": len(self.records) + 1,
            "previous_hash": self.records[-1]["record_hash"] if self.records else None,
            "recorded_at": utc_now(),
            "event": event,
            "data": dict(data),
        }
        record = {**body, "record_hash": audit.sha256_text(canonical_json(body))}
        self.path.parent.mkdir(parents=True, exist_ok=True)
        with self.path.open("a", encoding="utf-8") as stream:
            stream.write(canonical_json(record) + "\n")
            stream.flush()
            os.fsync(stream.fileno())
        self.records.append(record)
        return record


@dataclass(frozen=True)
class InvocationOutcome:
    started_at: str
    finished_at: str
    audit: EventAudit
    transport_error: str | None
    context_overflow: bool


class AppServerExchange(ABC):
    @abstractmethod
    def invoke(
        self,
        plan: PlannedInvocation,
        raw_path: Path,
        stderr_path: Path,
        before_turn_start: Callable[[], None],
        timeout_seconds: int,
    ) -> InvocationOutcome:
        """Execute one fresh-thread invocation."""


class _JsonRpcPipe:
    def __init__(self, process: subprocess.Popen[bytes], raw_path: Path) -> None:
        if process.stdout is None or process.stdin is None:
            raise RuntimeError("app-server pipes unavailable")
        self.process = process
        self.stdout = process.stdout
        self.stdin = process.stdin
        self.events: list[object] = []
        self.buffer = b""
        self.raw_path = raw_path
        raw_path.parent.mkdir(parents=True, exist_ok=True)
        descriptor = os.open(raw_path, os.O_WRONLY | os.O_CREAT | os.O_EXCL, 0o600)
        os.close(descriptor)
        os.set_blocking(self.stdout.fileno(), False)
        self.selector = selectors.DefaultSelector()
        self.selector.register(self.stdout, selectors.EVENT_READ)

    @staticmethod
    def _redact_secrets(value: object) -> tuple[object, bool]:
        secret_names = {
            "access_token", "accessToken", "api_key", "apiKey", "id_token",
            "idToken", "refresh_token", "refreshToken",
        }
        changed = False
        if isinstance(value, dict):
            result: dict[str, object] = {}
            for key, item in value.items():
                if key in secret_names and isinstance(item, str):
                    result[key] = "<redacted-secret>"
                    changed = True
                else:
                    result[key], item_changed = _JsonRpcPipe._redact_secrets(item)
                    changed = changed or item_changed
            return result, changed
        if isinstance(value, list):
            result_list = []
            for item in value:
                redacted, item_changed = _JsonRpcPipe._redact_secrets(item)
                result_list.append(redacted)
                changed = changed or item_changed
            return result_list, changed
        return value, False

    def _record(self, direction: str, raw_line: bytes, parsed: object) -> None:
        redacted, changed = self._redact_secrets(parsed)
        envelope = {
            "recorded_at": utc_now(),
            "direction": direction,
            "raw_json": (
                "<redacted-secret-bearing-json>"
                if changed
                else raw_line.decode("utf-8", errors="strict")
            ),
            "raw_json_sha256": sha256_bytes(raw_line),
            "message": redacted,
            "secret_values_redacted": changed,
        }
        with self.raw_path.open("a", encoding="utf-8") as stream:
            stream.write(canonical_json(envelope) + "\n")
            stream.flush()
            os.fsync(stream.fileno())

    def send(self, value: Mapping[str, object]) -> None:
        raw = canonical_json(value).encode()
        self._record("client_to_server", raw, value)
        self.stdin.write(raw + b"\n")
        self.stdin.flush()

    def read_one(self, deadline: float) -> object:
        while True:
            while b"\n" in self.buffer:
                raw, self.buffer = self.buffer.split(b"\n", 1)
                if not raw:
                    continue
                parsed = audit.strict_json_loads(raw.decode())
                self._record("server_to_client", raw, parsed)
                return parsed
            remaining = deadline - time.monotonic()
            if remaining <= 0 or not self.selector.select(remaining):
                raise TimeoutError("JSON-RPC read timed out")
            chunk = os.read(self.stdout.fileno(), 65536)
            if not chunk:
                raise EOFError("app-server stdout closed")
            self.buffer += chunk

    def rpc(self, request: Mapping[str, object], deadline: float) -> object:
        self.send(request)
        expected = request["id"]
        while True:
            message = self.read_one(deadline)
            if isinstance(message, dict) and message.get("id") == expected:
                if "error" in message:
                    raise RuntimeError(f"JSON-RPC error for {request['method']}: {message['error']}")
                return message.get("result")
            self.events.append(message)


class StdioAppServerExchange(AppServerExchange):
    def __init__(self, codex_binary: Path) -> None:
        self.codex_binary = codex_binary

    @staticmethod
    def _replace_thread_id(value: Mapping[str, object], thread_id: str) -> dict[str, object]:
        return json.loads(canonical_json(value).replace('"$THREAD_ID"', json.dumps(thread_id)))

    def invoke(
        self,
        plan: PlannedInvocation,
        raw_path: Path,
        stderr_path: Path,
        before_turn_start: Callable[[], None],
        timeout_seconds: int,
    ) -> InvocationOutcome:
        started = utc_now()
        deadline = time.monotonic() + timeout_seconds
        transport_error: str | None = None
        events: list[object] = []
        process: subprocess.Popen[bytes] | None = None
        with tempfile.TemporaryDirectory(prefix="paper4b-codex-home-") as home_text:
            codex_home = Path(home_text)
            os.symlink(_auth_source(), codex_home / "auth.json")
            stderr_path.parent.mkdir(parents=True, exist_ok=True)
            stderr_descriptor = os.open(
                stderr_path, os.O_WRONLY | os.O_CREAT | os.O_EXCL, 0o600
            )
            with os.fdopen(stderr_descriptor, "wb") as stderr_stream:
                try:
                    process = subprocess.Popen(
                        [str(self.codex_binary), "app-server", *_cli_config_args(), "--stdio"],
                        stdin=subprocess.PIPE,
                        stdout=subprocess.PIPE,
                        stderr=stderr_stream,
                        cwd=plan.thread_start_request["params"]["cwd"],  # type: ignore[index]
                        env=_child_environment(codex_home),
                    )
                    pipe = _JsonRpcPipe(process, raw_path)
                    pipe.rpc(plan.initialize_request, deadline)
                    pipe.send(plan.initialized_notification)
                    validate_account_response(pipe.rpc(plan.account_read_request, deadline))
                    validate_rate_limits_response(pipe.rpc(plan.rate_limits_request, deadline))
                    thread = pipe.rpc(plan.thread_start_request, deadline)
                    if not isinstance(thread, dict):
                        raise RuntimeError("thread/start returned no result")
                    if thread.get("model") != MODEL or thread.get("modelProvider") != "openai":
                        raise RuntimeError("thread/start effective model/provider differs")
                    if thread.get("instructionSources", []) != []:
                        raise RuntimeError("thread loaded unexpected instruction sources")
                    thread_value = thread.get("thread")
                    thread_id = thread_value.get("id") if isinstance(thread_value, dict) else None
                    if not isinstance(thread_id, str) or not thread_id:
                        raise RuntimeError("thread/start returned no thread id")
                    if plan.inject_items_request is not None:
                        pipe.rpc(self._replace_thread_id(plan.inject_items_request, thread_id), deadline)
                    before_turn_start()
                    turn_result = pipe.rpc(
                        self._replace_thread_id(plan.turn_start_request, thread_id), deadline
                    )
                    turn_value = turn_result.get("turn") if isinstance(turn_result, dict) else None
                    turn_id = turn_value.get("id") if isinstance(turn_value, dict) else None
                    completed = False
                    while not completed:
                        message = pipe.read_one(deadline)
                        pipe.events.append(message)
                        completed = isinstance(message, dict) and message.get("method") == "turn/completed"
                    drain_deadline = min(deadline, time.monotonic() + 0.5)
                    try:
                        while True:
                            pipe.events.append(pipe.read_one(drain_deadline))
                    except TimeoutError:
                        pass
                    events = pipe.events
                except TimeoutError:
                    transport_error = "invocation_timeout"
                    if process is not None and process.poll() is None:
                        try:
                            pipe.rpc(
                                {
                                    "method": "turn/interrupt",
                                    "id": 99,
                                    "params": {"threadId": thread_id, "turnId": turn_id},
                                },
                                time.monotonic() + INTERRUPT_GRACE_SECONDS,
                            )
                        except Exception:
                            pass
                    events = pipe.events if "pipe" in locals() else []
                except Exception as error:
                    transport_error = f"{type(error).__name__}: {error}"
                    events = pipe.events if "pipe" in locals() else []
                finally:
                    if process is not None and process.poll() is None:
                        process.terminate()
                        try:
                            process.wait(timeout=INTERRUPT_GRACE_SECONDS)
                        except subprocess.TimeoutExpired:
                            process.kill()
                            process.wait()
        event_audit = audit_event_stream(events)
        if transport_error is None and not event_audit.accepted:
            transport_error = "event_audit:" + ",".join(event_audit.violations)
        return InvocationOutcome(started, utc_now(), event_audit, transport_error, _context_overflow(events))


def _preflight_app_server(
    binary: Path,
    plan: PlannedInvocation,
    raw_path: Path,
    stderr_path: Path,
) -> dict[str, object]:
    """Validate the actual isolated process and thread without starting a turn."""
    with tempfile.TemporaryDirectory(prefix="paper4b-preflight-home-") as home_text:
        home = Path(home_text)
        os.symlink(_auth_source(), home / "auth.json")
        stderr_path.parent.mkdir(parents=True, exist_ok=True)
        descriptor = os.open(stderr_path, os.O_WRONLY | os.O_CREAT | os.O_EXCL, 0o600)
        with os.fdopen(descriptor, "wb") as stderr_stream:
            process = subprocess.Popen(
                [str(binary), "app-server", *_cli_config_args(), "--stdio"],
                stdin=subprocess.PIPE,
                stdout=subprocess.PIPE,
                stderr=stderr_stream,
                cwd=plan.thread_start_request["params"]["cwd"],  # type: ignore[index]
                env=_child_environment(home),
            )
            try:
                pipe = _JsonRpcPipe(process, raw_path)
                deadline = time.monotonic() + 30
                pipe.rpc(plan.initialize_request, deadline)
                pipe.send(plan.initialized_notification)
                account = pipe.rpc(plan.account_read_request, deadline)
                validate_account_response(account)
                limits = pipe.rpc(plan.rate_limits_request, deadline)
                validate_rate_limits_response(limits)
                thread = pipe.rpc(plan.thread_start_request, deadline)
                if not isinstance(thread, dict):
                    raise RuntimeError("preflight thread/start returned no result")
                if thread.get("model") != MODEL or thread.get("modelProvider") != "openai":
                    raise RuntimeError("preflight effective model/provider differs")
                if thread.get("instructionSources", []) != []:
                    raise RuntimeError("preflight loaded instruction sources")
                account_value = account.get("account") if isinstance(account, dict) else None
                return {
                    "account_type": account_value.get("type") if isinstance(account_value, dict) else None,
                    "plan_type": account_value.get("planType") if isinstance(account_value, dict) else None,
                    "requires_openai_auth": account.get("requiresOpenaiAuth") if isinstance(account, dict) else None,
                    "effective_model": thread.get("model"),
                    "effective_model_provider": thread.get("modelProvider"),
                    "instruction_sources": thread.get("instructionSources", []),
                    "turn_start_count": 0,
                }
            finally:
                if process.poll() is None:
                    process.terminate()
                    try:
                        process.wait(timeout=INTERRUPT_GRACE_SECONDS)
                    except subprocess.TimeoutExpired:
                        process.kill()
                        process.wait()


def _scientific_manifest(controls: TransportControls, source_commit: str) -> audit.RunManifest:
    interface = audit.ExperimentInterface.from_authoritative_declarations()
    settings = {
        "transport_controls": asdict(controls),
        "isolation_config": ISOLATION_CONFIG,
        "base_instructions_hash": audit.sha256_text(BASE_INSTRUCTIONS),
    }
    return audit.pilot_manifest(
        interface,
        model=controls.model,
        access_route=controls.access_route,
        settings_json=canonical_json(settings),
        harness_version=TRANSPORT_VERSION,
        source_commit=source_commit,
        token_stop_ceiling=controls.token_stop_threshold,
        money_stop_ceiling=0.0,
    )


def _manifest_from_json(raw: object) -> audit.RunManifest:
    if not isinstance(raw, dict):
        raise ValueError("scientific manifest must be an object")
    value = dict(raw)
    value["preparation_slots"] = tuple(
        audit.PreparationSlot(**slot) for slot in value["preparation_slots"]
    )
    value["target_slots"] = tuple(audit.TargetSlot(**slot) for slot in value["target_slots"])
    result = audit.RunManifest(**value)
    result.validate(audit.ExperimentInterface.from_authoritative_declarations())
    return result


def _source_hashes() -> dict[str, str]:
    here = Path(__file__).resolve()
    paper_root = here.parents[2]
    result = {name: sha256_file(here.with_name(name)) for name in SOURCE_FILES}
    result["AGENT_EXPERIMENT_PLAN.md"] = sha256_file(paper_root / "AGENT_EXPERIMENT_PLAN.md")
    result["CODEX_SUBSCRIPTION_TRANSPORT.md"] = sha256_file(
        here.with_name("CODEX_SUBSCRIPTION_TRANSPORT.md")
    )
    result["requirements.lock"] = sha256_file(here.with_name("requirements.lock"))
    return result


def _runtime_provenance() -> dict[str, object]:
    return {
        "python_executable": sys.executable,
        "python_prefix": sys.prefix,
        "python_version": platform.python_version(),
        "packages": {
            name: importlib.metadata.version(name)
            for name in ("matplotlib", "narwhals", "numpy", "scipy")
        },
    }


def _git_commit() -> str:
    return subprocess.run(
        ["git", "rev-parse", "HEAD"],
        cwd=Path(__file__).resolve().parents[5],
        check=True,
        capture_output=True,
        text=True,
    ).stdout.strip()


def _prompt_projection(binary: Path, isolated_cwd: Path, payload_text: str) -> object:
    with tempfile.TemporaryDirectory(prefix="paper4b-prompt-home-") as home_text:
        result = subprocess.run(
            [str(binary), "debug", "prompt-input", *_cli_config_args(strict=False), payload_text],
            cwd=isolated_cwd,
            env=_child_environment(Path(home_text)),
            check=True,
            capture_output=True,
            text=True,
        )
    projection = audit.strict_json_loads(result.stdout)
    rendered = canonical_json(projection)

    def contains_exact(value: object) -> bool:
        if isinstance(value, str):
            return value == payload_text
        if isinstance(value, dict):
            return any(contains_exact(item) for item in value.values())
        if isinstance(value, list):
            return any(contains_exact(item) for item in value)
        return False

    if not contains_exact(projection):
        raise ValueError("prompt projection omitted the exact preparation payload")
    forbidden = (
        str(Path(__file__).resolve().parents[2]),
        "AGENTS.md",
        "openhcs-dev",
    )
    if any(value in rendered for value in forbidden):
        raise ValueError("prompt projection contains repository/instruction-source material")
    return projection


def prepare_run(run_dir: Path, codex_binary: Path) -> str:
    run_dir = run_dir.resolve()
    if run_dir.exists() and any(run_dir.iterdir()):
        raise FileExistsError("run directory already exists and is nonempty")
    run_dir.mkdir(parents=True, mode=0o700, exist_ok=True)
    with RunLock(run_dir):
        controls = TransportControls()
        controls.validate()
        observed = subprocess.run(
            [str(codex_binary), "--version"], check=True, capture_output=True, text=True
        ).stdout.strip()
        if observed != PINNED_CODEX_VERSION:
            raise ValueError(f"installed Codex version differs: {observed!r}")
        login_result = subprocess.run(
            [str(codex_binary), "login", "status"], check=True, capture_output=True, text=True
        )
        login = (login_result.stdout + "\n" + login_result.stderr).strip()
        if "ChatGPT" not in login:
            raise ValueError("Codex login status is not ChatGPT")
        schema_dir = run_dir / "schema"
        subprocess.run(
            [str(codex_binary), "app-server", "generate-json-schema", "--out", str(schema_dir)],
            check=True,
            capture_output=True,
        )
        isolated = run_dir / "isolated" / "prompt-projection"
        isolated.mkdir(parents=True)
        interface = audit.ExperimentInterface.from_authoritative_declarations()
        scientific = _scientific_manifest(controls, _git_commit())
        first_slot = scientific.preparation_slots[0]
        first_payload = audit.preparation_payload(
            interface, first_slot.preparation_id, first_slot.contract_id
        )
        projection = _prompt_projection(
            codex_binary, isolated, audit.canonical_json(first_payload.as_json())
        )
        _write_json_exclusive(run_dir / "prompt-input-projection.json", projection)
        if scientific.planned_invocation_count != 27:
            raise ValueError("scientific manifest does not contain exactly 27 slots")
        first_plan = plan_preparation(
            first_payload, run_dir / "isolated" / first_slot.preparation_id
        )
        (run_dir / "isolated" / first_slot.preparation_id).mkdir(parents=True)
        preflight_raw = run_dir / "preflight" / "app-server.jsonl"
        preflight_stderr = run_dir / "preflight" / "app-server.stderr"
        preflight = _preflight_app_server(
            codex_binary, first_plan, preflight_raw, preflight_stderr
        )
        wrapper = {
            "transport_version": TRANSPORT_VERSION,
            "controls": asdict(controls),
            "scientific_manifest": asdict(scientific),
            "source_hashes": _source_hashes(),
            "codex": {
                "version": observed,
                "binary_sha256": sha256_file(codex_binary.resolve()),
                "login_route": "ChatGPT",
                "schema_bundle_sha256": schema_bundle_hash(schema_dir),
            },
            "runtime": _runtime_provenance(),
            "isolation": {
                "config": ISOLATION_CONFIG,
                "child_codex_home": "fresh-temporary-directory-with-auth-json-symlink-only",
                "stripped_child_environment_names": sorted(API_FALLBACK_ENV),
                "prompt_input_projection_sha256": sha256_file(
                    run_dir / "prompt-input-projection.json"
                ),
                "runtime_thread_instruction_sources_required": [],
                "raw_rpc_files_mode": "0600",
                "offline_app_server_preflight": preflight,
                "offline_app_server_preflight_rpc_sha256": sha256_file(preflight_raw),
                "offline_app_server_preflight_stderr_sha256": sha256_file(preflight_stderr),
            },
            "base_instructions": BASE_INSTRUCTIONS,
            "base_instructions_sha256": audit.sha256_text(BASE_INSTRUCTIONS),
        }
        _write_json_exclusive(run_dir / "manifest.json", wrapper)
        digest = sha256_file(run_dir / "manifest.json")
        (run_dir / "manifest.sha256").write_text(digest + "  manifest.json\n", encoding="ascii")
        journal = Journal(run_dir / "journal.jsonl")
        journal.append(
            "manifest_frozen",
            {"manifest_sha256": digest, "planned_invocations": 27, "live_turns_started": 0},
        )
        for slot in scientific.preparation_slots:
            payload = audit.preparation_payload(interface, slot.preparation_id, slot.contract_id)
            invocation_dir = run_dir / "isolated" / slot.preparation_id
            invocation_dir.mkdir(parents=True, exist_ok=True)
            plan = plan_preparation(payload, invocation_dir)
            _write_or_verify_plan(run_dir / "plans" / f"{slot.preparation_id}.json", plan)
        launch = (
            f"{Path(__import__('sys').executable)} {Path(__file__).resolve()} run "
            f"--run-dir {run_dir} --manifest-sha256 {digest}\n"
        )
        (run_dir / "launch-command.txt").write_text(launch, encoding="utf-8")
        return digest


def _load_wrapper(run_dir: Path, expected_digest: str) -> tuple[dict[str, object], audit.RunManifest]:
    actual = sha256_file(run_dir / "manifest.json")
    if actual != expected_digest:
        raise ValueError("manifest digest differs from explicitly supplied digest")
    raw = audit.strict_json_loads((run_dir / "manifest.json").read_text(encoding="utf-8"))
    if not isinstance(raw, dict):
        raise ValueError("manifest wrapper is not an object")
    if raw.get("source_hashes") != _source_hashes():
        raise ValueError("frozen source hashes differ from current runner sources")
    if raw.get("controls") != asdict(TransportControls()):
        raise ValueError("frozen transport controls differ from the approved controls")
    if raw.get("runtime") != _runtime_provenance():
        raise ValueError("runtime interpreter or package versions differ from frozen provenance")
    isolation = raw.get("isolation")
    if not isinstance(isolation, dict) or isolation.get("config") != ISOLATION_CONFIG:
        raise ValueError("frozen isolation configuration differs")
    if sha256_file(run_dir / "prompt-input-projection.json") != isolation.get(
        "prompt_input_projection_sha256"
    ):
        raise ValueError("prompt-input projection hash differs")
    codex = raw.get("codex")
    if not isinstance(codex, dict) or schema_bundle_hash(run_dir / "schema") != codex.get(
        "schema_bundle_sha256"
    ):
        raise ValueError("generated app-server schema bundle differs")
    scientific = _manifest_from_json(raw.get("scientific_manifest"))
    if scientific.planned_invocation_count != 27:
        raise ValueError("manifest invocation count differs from 27")
    return raw, scientific


def _terminal_receipts(journal: Journal) -> dict[str, audit.InvocationReceipt]:
    result: dict[str, audit.InvocationReceipt] = {}
    for record in journal.records:
        if record.get("event") == "invocation_terminal":
            data = record["data"]
            receipt = audit.InvocationReceipt.from_json(data["receipt"])  # type: ignore[index]
            if receipt.invocation_id in result:
                raise ValueError("duplicate terminal receipt in journal")
            result[receipt.invocation_id] = receipt
    return result


def _reserved_ids(journal: Journal) -> set[str]:
    result: set[str] = set()
    for record in journal.records:
        if record.get("event") == "slot_reserved":
            identifier = record["data"]["invocation_id"]  # type: ignore[index]
            if not isinstance(identifier, str) or identifier in result:
                raise ValueError("duplicate or malformed slot reservation")
            result.add(identifier)
    return result


def _skipped_ids(journal: Journal) -> set[str]:
    result: set[str] = set()
    for record in journal.records:
        if record.get("event") == "target_skipped_invalid_preparation":
            identifier = record["data"]["invocation_id"]  # type: ignore[index]
            if not isinstance(identifier, str) or identifier in result:
                raise ValueError("duplicate or malformed skipped target")
            result.add(identifier)
    return result


def _receipt_for(
    plan: PlannedInvocation,
    slot: audit.PreparationSlot | audit.TargetSlot,
    outcome: InvocationOutcome,
) -> audit.InvocationReceipt:
    error = outcome.transport_error
    if outcome.audit.usage is None:
        error = error or "missing_usage"
    response = outcome.audit.response_text
    return audit.InvocationReceipt(
        invocation_id=plan.invocation_id,
        stage=plan.stage,
        attempted=True,
        request_hash=plan.request_hash,
        response_text=response,
        response_hash=audit.sha256_text(response) if response is not None else None,
        parent_preparation_id=(slot.preparation_id if isinstance(slot, audit.TargetSlot) else None),
        arm=(slot.arm if isinstance(slot, audit.TargetSlot) else None),
        old_contract_id=(slot.old_contract_id if isinstance(slot, audit.TargetSlot) else slot.contract_id),
        new_contract_id=(slot.new_contract_id if isinstance(slot, audit.TargetSlot) else None),
        budget_numerator=(slot.budget_numerator if isinstance(slot, audit.TargetSlot) else None),
        budget_denominator=(slot.budget_denominator if isinstance(slot, audit.TargetSlot) else None),
        model=MODEL,
        started_at=outcome.started_at,
        finished_at=outcome.finished_at,
        finish_reason=outcome.audit.finish_status or error or "unknown",
        transport_error=error,
        context_overflow=outcome.context_overflow,
        usage=outcome.audit.usage,
        retries=0,
        synthetic_fixture=False,
    )


def _reconstruct(
    manifest: audit.RunManifest,
    receipts: Mapping[str, audit.InvocationReceipt],
) -> tuple[
    dict[str, audit.PreparationPayload],
    dict[str, audit.TargetPayload],
    dict[str, audit.PreparationScore],
    dict[str, audit.OutputScore],
]:
    interface = audit.ExperimentInterface.from_authoritative_declarations()
    prep_payloads: dict[str, audit.PreparationPayload] = {}
    target_payloads: dict[str, audit.TargetPayload] = {}
    prep_scores: dict[str, audit.PreparationScore] = {}
    target_scores: dict[str, audit.OutputScore] = {}
    incumbents: dict[str, audit.InstalledTable] = {}
    for slot in manifest.preparation_slots:
        payload = audit.preparation_payload(interface, slot.preparation_id, slot.contract_id)
        prep_payloads[slot.preparation_id] = payload
        receipt = receipts.get(slot.preparation_id)
        if receipt is None:
            continue
        table, failures = audit.parse_installed_response(receipt.response_text or "")
        score = audit.score_preparation_output(interface, slot.contract_id, table, failures)
        prep_scores[slot.preparation_id] = score
        if receipt.transport_error is None and score.valid and table is not None:
            incumbents[slot.preparation_id] = table
    for slot in manifest.target_slots:
        incumbent = incumbents.get(slot.preparation_id)
        prep_receipt = receipts.get(slot.preparation_id)
        if incumbent is None or prep_receipt is None or prep_receipt.response_text is None:
            continue
        fresh, inherited = audit.target_payload_pair(
            interface,
            target_id=slot.target_id,
            preparation_id=slot.preparation_id,
            old_contract_id=slot.old_contract_id,
            new_contract_id=slot.new_contract_id,
            incumbent=incumbent,
            budget=(slot.budget_numerator, slot.budget_denominator),
            preparation_payload_value=prep_payloads[slot.preparation_id],
            preparation_response_text=prep_receipt.response_text,
        )
        payload = fresh if slot.arm == "fresh" else inherited
        target_payloads[slot.invocation_id] = payload
        receipt = receipts.get(slot.invocation_id)
        if receipt is not None:
            table, failures = audit.parse_updated_response(receipt.response_text or "")
            target_scores[slot.invocation_id] = audit.score_updated_output(
                interface,
                payload.common,
                table,
                failures,
                context_overflow=receipt.context_overflow,
            )
    return prep_payloads, target_payloads, prep_scores, target_scores


def _write_checkpoint(
    run_dir: Path,
    manifest: audit.RunManifest,
    receipts: Mapping[str, audit.InvocationReceipt],
) -> Path:
    prep_payloads, target_payloads, prep_scores, target_scores = _reconstruct(manifest, receipts)
    valid = {
        identifier
        for identifier, score in prep_scores.items()
        if score.valid and receipts[identifier].transport_error is None
    }
    aggregate = audit.aggregate_denominators(manifest, valid, tuple(receipts.values()), target_scores)
    path = run_dir / "ledgers" / f"checkpoint-{len(receipts):02d}.json"
    path.parent.mkdir(parents=True, exist_ok=True)
    if not path.exists():
        audit.write_offline_ledger(
            path,
            manifest=manifest,
            preparation_payloads=prep_payloads,
            target_payloads=target_payloads,
            receipts=tuple(receipts.values()),
            preparation_scores=prep_scores,
            target_scores=target_scores,
            aggregate=aggregate,
        )
        with path.open("rb") as stream:
            os.fsync(stream.fileno())
    return path


def execute_run(
    run_dir: Path,
    manifest_sha256: str,
    exchange: AppServerExchange | None = None,
) -> dict[str, object]:
    run_dir = run_dir.resolve()
    with RunLock(run_dir):
        wrapper, manifest = _load_wrapper(run_dir, manifest_sha256)
        codex_name = shutil.which("codex")
        if codex_name is None:
            raise FileNotFoundError("codex executable not found")
        codex_binary = Path(codex_name)
        codex_info = wrapper["codex"]
        if sha256_file(codex_binary.resolve()) != codex_info["binary_sha256"]:  # type: ignore[index]
            raise ValueError("Codex binary differs from frozen manifest")
        journal = Journal(run_dir / "journal.jsonl")
        receipts = _terminal_receipts(journal)
        reserved = _reserved_ids(journal)
        skipped = _skipped_ids(journal)
        prior_stops = [record for record in journal.records if record.get("event") == "run_stopped"]
        prior_finished = [record for record in journal.records if record.get("event") == "run_finished"]
        if prior_stops or prior_finished:
            if receipts:
                _write_checkpoint(run_dir, manifest, receipts)
            terminal = (prior_stops or prior_finished)[-1]
            data = terminal["data"]
            totals = [
                record["data"].get("reported_total_tokens")  # type: ignore[index]
                for record in journal.records
                if record.get("event") == "invocation_terminal"
            ]
            complete_usage = all(isinstance(value, int) for value in totals)
            return {
                "status": "stopped" if prior_stops else str(data.get("status", "complete")),  # type: ignore[union-attr]
                "reason": data.get("reason", "previously_finished"),  # type: ignore[union-attr]
                "reported_tokens": sum(totals) if complete_usage else None,
                "reported_tokens_before_missing": (
                    None if complete_usage else sum(value for value in totals if isinstance(value, int))
                ),
            }
        unresolved = reserved - set(receipts)
        if unresolved:
            journal.append("run_stopped", {"reason": "unresolved_reserved_slot", "slots": sorted(unresolved)})
            return {"status": "stopped", "reason": "unresolved_reserved_slot", "slots": sorted(unresolved)}
        cumulative = 0
        for record in journal.records:
            if record.get("event") == "invocation_terminal":
                total = record["data"].get("reported_total_tokens")  # type: ignore[index]
                if isinstance(total, int):
                    cumulative += total
        if any(receipt.usage is None for receipt in receipts.values()):
            return {"status": "stopped", "reason": "missing_usage", "reported_tokens": cumulative}
        if cumulative >= TOKEN_STOP_THRESHOLD:
            return {"status": "stopped", "reason": "reported_token_threshold", "reported_tokens": cumulative}
        if len(reserved) >= MAX_INVOCATIONS:
            return {"status": "complete", "reason": "invocation_ceiling", "reported_tokens": cumulative}

        backend = exchange or StdioAppServerExchange(codex_binary)
        interface = audit.ExperimentInterface.from_authoritative_declarations()
        ordered_slots: list[audit.PreparationSlot | audit.TargetSlot] = [
            *manifest.preparation_slots,
            *manifest.target_slots,
        ]
        for slot in ordered_slots:
            invocation_id = slot.preparation_id if isinstance(slot, audit.PreparationSlot) else slot.invocation_id
            if invocation_id in reserved or invocation_id in skipped:
                continue
            if cumulative >= TOKEN_STOP_THRESHOLD or len(reserved) >= MAX_INVOCATIONS:
                break
            if isinstance(slot, audit.PreparationSlot):
                payload = audit.preparation_payload(interface, slot.preparation_id, slot.contract_id)
                plan = plan_preparation(payload, run_dir / "isolated" / invocation_id)
            else:
                prep_receipt = receipts.get(slot.preparation_id)
                if prep_receipt is None:
                    raise RuntimeError("target reached before its preparation receipt")
                table, failures = audit.parse_installed_response(prep_receipt.response_text or "")
                score = audit.score_preparation_output(interface, slot.old_contract_id, table, failures)
                if prep_receipt.transport_error is not None or not score.valid or table is None:
                    journal.append(
                        "target_skipped_invalid_preparation",
                        {"invocation_id": invocation_id, "preparation_id": slot.preparation_id},
                    )
                    skipped.add(invocation_id)
                    continue
                prep_slot = next(
                    item for item in manifest.preparation_slots if item.preparation_id == slot.preparation_id
                )
                prep_payload = audit.preparation_payload(
                    interface, prep_slot.preparation_id, prep_slot.contract_id
                )
                fresh, inherited = audit.target_payload_pair(
                    interface,
                    target_id=slot.target_id,
                    preparation_id=slot.preparation_id,
                    old_contract_id=slot.old_contract_id,
                    new_contract_id=slot.new_contract_id,
                    incumbent=table,
                    budget=(slot.budget_numerator, slot.budget_denominator),
                    preparation_payload_value=prep_payload,
                    preparation_response_text=prep_receipt.response_text or "",
                )
                payload = fresh if slot.arm == "fresh" else inherited
                (run_dir / "isolated" / invocation_id).mkdir(parents=True, exist_ok=True)
                plan = plan_target(payload, run_dir / "isolated" / invocation_id, invocation_id)
                _write_or_verify_plan(run_dir / "plans" / f"{invocation_id}.json", plan)
            plan_path = run_dir / "plans" / f"{invocation_id}.json"
            if audit.strict_json_loads(plan_path.read_text(encoding="utf-8")) != asdict(plan):
                raise ValueError("frozen request plan differs from reconstructed plan")
            journal.append(
                "slot_reserved",
                {
                    "invocation_id": invocation_id,
                    "stage": plan.stage,
                    "request_hash": plan.request_hash,
                    "plan_hash": plan.plan_hash,
                },
            )
            reserved.add(invocation_id)
            dispatched = False

            def before_turn() -> None:
                nonlocal dispatched
                journal.append(
                    "turn_start_dispatch_intent",
                    {"invocation_id": invocation_id, "turn_start_request_id": plan.turn_start_request["id"]},
                )
                dispatched = True

            outcome = backend.invoke(
                plan,
                run_dir / "raw-rpc" / f"{invocation_id}.jsonl",
                run_dir / "raw-rpc" / f"{invocation_id}.stderr",
                before_turn,
                WALL_TIME_SECONDS,
            )
            if not dispatched:
                journal.append("dispatch_not_reached", {"invocation_id": invocation_id})
            receipt = _receipt_for(plan, slot, outcome)
            receipts[invocation_id] = receipt
            raw_path = run_dir / "raw-rpc" / f"{invocation_id}.jsonl"
            stderr_path = run_dir / "raw-rpc" / f"{invocation_id}.stderr"
            journal.append(
                "invocation_terminal",
                {
                    "receipt": asdict(receipt),
                    "request_hash": plan.request_hash,
                    "plan_hash": plan.plan_hash,
                    "raw_rpc_sha256": _artifact_digest(raw_path),
                    "raw_stderr_sha256": _artifact_digest(stderr_path),
                    "actual_turn_start_sha256": _actual_client_message_digest(
                        raw_path, "turn/start"
                    ),
                    "actual_injected_history_sha256": _actual_client_message_digest(
                        raw_path, "thread/inject_items"
                    ),
                    "reported_total_tokens": outcome.audit.reported_total_tokens,
                    "usage_source": outcome.audit.usage_source,
                    "usage_accounting_status": (
                        "complete-reported" if outcome.audit.usage is not None else "missing-stop"
                    ),
                    "slot_attempted_semantics": "reserved-harness-invocation",
                    "turn_start_dispatched": dispatched,
                    "raw_response_completions": outcome.audit.raw_response_completions,
                    "upstream_attempt_count": outcome.audit.upstream_attempt_count,
                    "visible_retry_events": outcome.audit.visible_retry_events,
                    "event_violations": list(outcome.audit.violations),
                },
            )
            if outcome.audit.reported_total_tokens is not None:
                cumulative += outcome.audit.reported_total_tokens
            checkpoint = _write_checkpoint(run_dir, manifest, receipts)
            if receipt.transport_error is not None:
                journal.append(
                    "run_stopped",
                    {"reason": receipt.transport_error, "invocation_id": invocation_id, "checkpoint": str(checkpoint)},
                )
                usage_missing = outcome.audit.reported_total_tokens is None
                return {
                    "status": "stopped",
                    "reason": receipt.transport_error,
                    "reported_tokens": None if usage_missing else cumulative,
                    "reported_tokens_before_missing": cumulative if usage_missing else None,
                }
            if isinstance(slot, audit.PreparationSlot):
                table, failures = audit.parse_installed_response(receipt.response_text or "")
                score = audit.score_preparation_output(interface, slot.contract_id, table, failures)
                if not score.valid:
                    journal.append(
                        "preparation_invalid_targets_will_skip",
                        {"preparation_id": invocation_id, "failures": list(score.failures)},
                    )
            if cumulative >= TOKEN_STOP_THRESHOLD:
                journal.append(
                    "run_stopped",
                    {"reason": "reported_token_threshold", "reported_tokens": cumulative},
                )
                return {"status": "stopped", "reason": "reported_token_threshold", "reported_tokens": cumulative}
        status = "complete"
        journal.append(
            "run_finished",
            {"status": status, "reserved_slots": len(reserved), "reported_tokens": cumulative},
        )
        return {"status": status, "reserved_slots": len(reserved), "reported_tokens": cumulative}


def capability_report(schema_dir: Path | None = None) -> dict[str, object]:
    controls = TransportControls()
    controls.validate()
    result: dict[str, object] = {
        "transport_version": TRANSPORT_VERSION,
        "controls": asdict(controls),
        "isolation_config": ISOLATION_CONFIG,
        "source_hashes": _source_hashes(),
        "supported": {
            "fresh_config_home_without_inherited_config": True,
            "auth_file_symlink_without_copy": True,
            "api_fallback_environment_removed_in_child": True,
            "ephemeral_fresh_thread_per_invocation": True,
            "exact_visible_role_replay": True,
            "one_harness_turn_start_per_slot": True,
            "reservation_before_dispatch_and_no_replacement": True,
            "model_effort_schema_and_wall_time_controls": True,
            "event_audit_for_tools_compaction_and_reroute": True,
            "reported_usage_stop_before_next": True,
        },
        "accepted_limits": {
            "built_in_retries_provider_fixed": True,
            "upstream_attempt_count_may_be_unknown": True,
            "token_threshold_can_overshoot_in_flight": True,
            "provider_side_output_token_cap_absent": True,
            "executed_model_snapshot_not_independently_attested": True,
        },
    }
    if schema_dir is not None:
        result["generated_schema_bundle_hash"] = schema_bundle_hash(schema_dir.resolve())
    result["candidate_hash"] = audit.sha256_text(canonical_json(result))
    return result


def main() -> None:
    parser = argparse.ArgumentParser(description=__doc__)
    subparsers = parser.add_subparsers(dest="command", required=True)
    capability = subparsers.add_parser("capability")
    capability.add_argument("--schema-dir", type=Path)
    prepare = subparsers.add_parser("prepare")
    prepare.add_argument("--run-dir", type=Path, required=True)
    run = subparsers.add_parser("run")
    run.add_argument("--run-dir", type=Path, required=True)
    run.add_argument("--manifest-sha256", required=True)
    args = parser.parse_args()
    if args.command == "capability":
        print(json.dumps(capability_report(args.schema_dir), indent=2, sort_keys=True))
        return
    binary_name = shutil.which("codex")
    if binary_name is None:
        raise SystemExit("codex executable not found")
    if args.command == "prepare":
        digest = prepare_run(args.run_dir, Path(binary_name))
        print(
            json.dumps(
                {"status": "frozen", "manifest_sha256": digest, "run_dir": str(args.run_dir.resolve())}
            )
        )
        return
    result = execute_run(args.run_dir, args.manifest_sha256)
    print(json.dumps(result, indent=2, sort_keys=True))


if __name__ == "__main__":
    main()


==> experiments/task_arrival/constrained_decoding_audit.py <==
#!/usr/bin/env python3
"""Pinned-model audit of a finite constrained-decoding boundary.

The grammar masks in this file are exact, declared inputs.  DistilGPT-2 is
used only as a secondary preference rule among selector profiles that already
minimize the empirical description rate.  It does not define validity, and
the audit makes no claim about fine-tuning loss or autoregressive rollouts.

The committed score ledger makes the finite optimization reproducible without
downloading model weights during an ordinary manuscript build.  Passing
``--refresh-model-scores`` recomputes that ledger from the immutable model
revision before running the audit.
"""

from __future__ import annotations

import argparse
import csv
import hashlib
import itertools
import json
import math
from collections.abc import Callable, Sequence
from dataclasses import dataclass, field, fields
from pathlib import Path
from typing import cast

import matplotlib.pyplot as plt
import selector_optimization as mip
from artifact_io import (
    JsonObject as JsonRecord,
)
from artifact_io import (
    JsonValue,
    write_dataclass_csv,
    write_json,
)

MODEL_REPOSITORY = "distilbert/distilgpt2"
MODEL_REVISION = "2290a62682d06624634c1f46a6ad5be0f47f38aa"
MODEL_WEIGHT_SHA256 = "e1ff18884359fe8beb795a5f414feb85a6ce3d929ad019c0d958c039d2b94a1b"
SCORE_LEDGER_NAME = "constrained_decoding_model_scores.json"
AUDIT_TOLERANCE = 1e-8
REPORT_TOLERANCE = 1e-6


@dataclass(frozen=True)
class ActionSpec:
    name: str
    token_text: str


@dataclass(frozen=True)
class AuditPrompt:
    identifier: str
    text: str


ACTIONS: tuple[ActionSpec, ...] = (
    ActionSpec("search", " search"),
    ActionSpec("weather", " weather"),
    ActionSpec("calendar", " calendar"),
    ActionSpec("email", " email"),
    ActionSpec("map", " map"),
    ActionSpec("news", " news"),
    ActionSpec("calculate", " calculate"),
    ActionSpec("translate", " translate"),
)
ACTION_NAMES = tuple(action.name for action in ACTIONS)
ACTION_INDEX = {action.name: index for index, action in enumerate(ACTIONS)}

PROMPTS: tuple[AuditPrompt, ...] = (
    AuditPrompt("weather_montreal", "User: What is the weather in Montreal?\nTool:"),
    AuditPrompt("weather_toronto", "User: Will it rain in Toronto tomorrow?\nTool:"),
    AuditPrompt(
        "museum_route", "User: Give me directions to the nearest museum.\nTool:"
    ),
    AuditPrompt(
        "pharmacy_route", "User: Find a nearby pharmacy and show the route.\nTool:"
    ),
    AuditPrompt("election_news", "User: Find the latest election news.\nTool:"),
    AuditPrompt("sports_news", "User: Show me today's sports headlines.\nTool:"),
    AuditPrompt(
        "schedule_meeting", "User: Schedule a project meeting tomorrow.\nTool:"
    ),
    AuditPrompt("send_update", "User: Send the team a project update.\nTool:"),
    AuditPrompt(
        "calculate_tax",
        "User: Calculate thirteen percent tax on eighty dollars.\nTool:",
    ),
    AuditPrompt("translate_greeting", "User: Translate bonjour into English.\nTool:"),
    AuditPrompt("weekend_plan", "User: Suggest a weather-safe weekend outing.\nTool:"),
    AuditPrompt(
        "travel_plan", "User: Prepare a short itinerary for next Tuesday.\nTool:"
    ),
)
PROMPT_IDS = tuple(prompt.identifier for prompt in PROMPTS)


# Each row is an exact next-token mask at the corresponding prompt.  The
# contracts are deliberately finite diagnostics rather than claims about a
# deployed vendor schema.  Every listed action text is one GPT-2 token.
@dataclass(frozen=True)
class TaskContract:
    name: str
    valid_actions_by_prompt: tuple[tuple[str, ...], ...]

    def valid_actions(self, state_index: int) -> tuple[str, ...]:
        return self.valid_actions_by_prompt[state_index]


TASKS: tuple[TaskContract, ...] = (
    TaskContract(
        "direct",
        (
            ("weather", "search"),
            ("weather", "search"),
            ("map", "search"),
            ("map", "search"),
            ("news", "search"),
            ("news", "search"),
            ("calendar", "email"),
            ("email", "calendar"),
            ("calculate", "search"),
            ("translate", "search"),
            ("weather", "map"),
            ("calendar", "search"),
        ),
    ),
    TaskContract(
        "brokered",
        (
            ("weather", "map"),
            ("weather", "news"),
            ("map", "calendar"),
            ("map", "weather"),
            ("news", "email"),
            ("news", "calendar"),
            ("calendar", "map"),
            ("email", "calculate"),
            ("calculate", "calendar"),
            ("translate", "email"),
            ("search", "news"),
            ("email", "map"),
        ),
    ),
    TaskContract(
        "fallback",
        (
            ("weather", "news"),
            ("weather", "email"),
            ("map", "search"),
            ("map", "calendar"),
            ("news", "search"),
            ("news", "translate"),
            ("calendar", "email"),
            ("email", "search"),
            ("calculate", "translate"),
            ("translate", "calculate"),
            ("map", "news"),
            ("calendar", "email"),
        ),
    ),
)
Profile = tuple[str, ...]
TaskOrder = tuple[int, ...]


@dataclass(frozen=True)
class OptimizationValue:
    objective: float
    mip_gap: float


@dataclass(frozen=True)
class SelectorOptimum:
    rate_bits: float
    selector: tuple[Profile, ...]
    model_score: float
    mip_gap: float


@dataclass(frozen=True)
class TokenRecord:
    action_name: str
    token_text: str
    token_id: int


@dataclass(frozen=True)
class ModelSnapshot:
    repository: str = field(metadata={"json_key": "model_repository"})
    revision: str = field(metadata={"json_key": "model_revision"})
    weight_file: str = field(metadata={"json_key": "model_weight_file"})
    weight_sha256: str = field(metadata={"json_key": "model_weight_sha256"})
    torch_version: str = field(metadata={"json_key": "torch_version"})
    transformers_version: str = field(metadata={"json_key": "transformers_version"})

    def __post_init__(self) -> None:
        if self.repository != MODEL_REPOSITORY:
            raise ValueError("score ledger names the wrong model repository")
        if self.revision != MODEL_REVISION:
            raise ValueError("score ledger names the wrong immutable revision")
        if len(self.weight_sha256) != 64 or any(
            character not in "0123456789abcdef" for character in self.weight_sha256
        ):
            raise ValueError("model_weight_sha256 must be a lowercase SHA-256 digest")
        if self.weight_sha256 != MODEL_WEIGHT_SHA256:
            raise ValueError("score ledger names an unexpected model weight digest")

    @classmethod
    def from_json(cls, raw: JsonRecord) -> ModelSnapshot:
        values = tuple(
            require_str(
                raw.get(cast(str, definition.metadata["json_key"])),
                cast(str, definition.metadata["json_key"]),
            )
            for definition in fields(cls)
        )
        return cls(*values)


@dataclass(frozen=True)
class ScoreLedger:
    model: ModelSnapshot
    tokens: tuple[TokenRecord, ...]
    prompts: tuple[AuditPrompt, ...]
    next_token_logits: tuple[tuple[float, ...], ...]

    def score(self, state_index: int, action_name: str) -> float:
        return self.next_token_logits[state_index][ACTION_INDEX[action_name]]

    def token_id(self, action_name: str) -> int:
        return self.tokens[ACTION_INDEX[action_name]].token_id


@dataclass(frozen=True)
class WeightedColumn:
    variable: int
    state_index: int
    weight: int


LabelColumns = dict[Profile, list[WeightedColumn]]


@dataclass(frozen=True)
class TransitionResult:
    order_label: str
    transition_label: str
    old_tasks: tuple[str, ...]
    arriving_task: str
    old_rate_bits: float
    offline_enlarged_rate_bits: float
    model_selected_locked_rate_bits: float
    model_selected_lock_penalty_bits: float
    model_selected_recourse_to_offline: float
    best_incumbent_locked_rate_bits: float
    unavoidable_lock_penalty_bits: float
    best_incumbent_recourse_to_offline: float
    model_preference_score: float
    maximum_reported_mip_gap: float


@dataclass(frozen=True)
class LatexMacro:
    name: str
    value: str


@dataclass(frozen=True)
class AuditSummary:
    prompts: int
    actions: int
    tasks: int
    task_orders: int
    order_transitions: int
    model_selected_lock_transitions: int
    unavoidable_lock_transitions: int
    model_selected_recourse_transitions: int
    unavoidable_recourse_transitions: int
    model_selected_recourse_excess_transitions: int
    maximum_model_selected_penalty_bits: float
    maximum_unavoidable_penalty_bits: float
    maximum_model_selected_recourse: float
    maximum_model_selected_recourse_excess: float
    maximum_reported_mip_gap: float

    def latex_macros(self) -> tuple[LatexMacro, ...]:
        return (
            LatexMacro("decodingPromptCount", str(self.prompts)),
            LatexMacro("decodingActionCount", str(self.actions)),
            LatexMacro("decodingTaskCount", str(self.tasks)),
            LatexMacro("decodingOrderCount", str(self.task_orders)),
            LatexMacro("decodingTransitionCount", str(self.order_transitions)),
            LatexMacro(
                "decodingModelLockCount",
                str(self.model_selected_lock_transitions),
            ),
            LatexMacro(
                "decodingUnavoidableLockCount",
                str(self.unavoidable_lock_transitions),
            ),
            LatexMacro(
                "decodingModelRecourseCount",
                str(self.model_selected_recourse_transitions),
            ),
            LatexMacro(
                "decodingUnavoidableRecourseCount",
                str(self.unavoidable_recourse_transitions),
            ),
            LatexMacro(
                "decodingModelRecourseExcessCount",
                str(self.model_selected_recourse_excess_transitions),
            ),
            LatexMacro(
                "decodingMaxModelPenalty",
                f"{self.maximum_model_selected_penalty_bits:.3f}",
            ),
            LatexMacro(
                "decodingMaxUnavoidablePenalty",
                f"{self.maximum_unavoidable_penalty_bits:.3f}",
            ),
            LatexMacro(
                "decodingMaxModelRecourse",
                f"{self.maximum_model_selected_recourse:.3f}",
            ),
            LatexMacro(
                "decodingMaxModelRecourseExcess",
                f"{self.maximum_model_selected_recourse_excess:.3f}",
            ),
            LatexMacro("decodingMaxMipGap", f"{self.maximum_reported_mip_gap:.1e}"),
            LatexMacro("decodingClassificationTolerance", r"10^{-6}"),
        )


@dataclass(frozen=True)
class AuditReport:
    score_ledger: ScoreLedger
    summary: AuditSummary
    transitions: tuple[TransitionResult, ...]


@dataclass(frozen=True)
class AuditScope:
    source_law: str
    validity_source: str
    model_role: str
    autoregressive_rollout: bool
    fine_tuning: bool


@dataclass(frozen=True)
class AuditModelIdentity:
    repository: str
    revision: str
    weight_sha256: str


@dataclass(frozen=True)
class AuditedAction:
    name: str
    text: str
    token_id: int


@dataclass(frozen=True)
class TaskValidity:
    task: str
    valid_actions_by_prompt: tuple[tuple[str, ...], ...]


@dataclass(frozen=True)
class AuditArtifact:
    scope: AuditScope
    model: AuditModelIdentity
    prompts: tuple[AuditPrompt, ...]
    actions: tuple[AuditedAction, ...]
    valid_actions: tuple[TaskValidity, ...]
    summary: AuditSummary
    transitions: tuple[TransitionResult, ...]


def build_audit_artifact(report: AuditReport) -> AuditArtifact:
    """Assemble the nominal public artifact without changing audit semantics."""
    ledger = report.score_ledger
    return AuditArtifact(
        scope=AuditScope(
            source_law="uniform empirical law on the declared prompt corpus",
            validity_source="exact committed next-token masks",
            model_role="secondary preference among empirical-rate minimizers",
            autoregressive_rollout=False,
            fine_tuning=False,
        ),
        model=AuditModelIdentity(
            repository=ledger.model.repository,
            revision=ledger.model.revision,
            weight_sha256=ledger.model.weight_sha256,
        ),
        prompts=ledger.prompts,
        actions=tuple(
            AuditedAction(
                name=action.name,
                text=action.token_text,
                token_id=ledger.token_id(action.name),
            )
            for action in ACTIONS
        ),
        valid_actions=tuple(
            TaskValidity(task.name, task.valid_actions_by_prompt) for task in TASKS
        ),
        summary=report.summary,
        transitions=report.transitions,
    )


def sha256_file(path: Path) -> str:
    digest = hashlib.sha256()
    with path.open("rb") as handle:
        for block in iter(lambda: handle.read(1024 * 1024), b""):
            digest.update(block)
    return digest.hexdigest()


def refresh_model_scores(output: Path) -> ScoreLedger:
    """Evaluate pinned DistilGPT-2 next-token logits for every audit prompt."""
    import torch
    import transformers
    from huggingface_hub import snapshot_download
    from transformers import AutoModelForCausalLM, AutoTokenizer

    tokenizer = AutoTokenizer.from_pretrained(MODEL_REPOSITORY, revision=MODEL_REVISION)
    tokenizer.pad_token = tokenizer.eos_token
    tokenizer.padding_side = "left"
    model = AutoModelForCausalLM.from_pretrained(
        MODEL_REPOSITORY, revision=MODEL_REVISION
    )
    model.eval()

    tokens: list[TokenRecord] = []
    for action in ACTIONS:
        encoded = tokenizer.encode(action.token_text, add_special_tokens=False)
        if len(encoded) != 1 or tokenizer.decode(encoded) != action.token_text:
            raise ValueError(f"action {action.name!r} is not one exact tokenizer token")
        tokens.append(TokenRecord(action.name, action.token_text, encoded[0]))

    prompt_texts = [prompt.text for prompt in PROMPTS]
    batch = tokenizer(prompt_texts, return_tensors="pt", padding=True)
    with torch.inference_mode():
        logits = model(**batch).logits[:, -1, :].cpu()

    scores = tuple(
        tuple(float(logits[row, token.token_id]) for token in tokens)
        for row in range(len(PROMPTS))
    )

    snapshot = Path(
        snapshot_download(
            repo_id=MODEL_REPOSITORY,
            revision=MODEL_REVISION,
            allow_patterns=["model.safetensors"],
            local_files_only=True,
        )
    )
    weight_path = snapshot / "model.safetensors"
    weight_sha256 = sha256_file(weight_path)
    if weight_sha256 != MODEL_WEIGHT_SHA256:
        raise ValueError("pinned model revision has an unexpected weight digest")
    ledger = ScoreLedger(
        model=ModelSnapshot(
            repository=MODEL_REPOSITORY,
            revision=MODEL_REVISION,
            weight_file=weight_path.name,
            weight_sha256=weight_sha256,
            torch_version=str(torch.__version__),
            transformers_version=str(transformers.__version__),
        ),
        tokens=tuple(tokens),
        prompts=PROMPTS,
        next_token_logits=scores,
    )
    write_json(ledger, output)
    return ledger


def require_mapping(value: JsonValue, label: str) -> JsonRecord:
    if not isinstance(value, dict) or not all(isinstance(key, str) for key in value):
        raise ValueError(f"{label} must be a JSON object with string keys")
    return JsonRecord(value)


def require_sequence(value: JsonValue, label: str) -> Sequence[JsonValue]:
    if not isinstance(value, list):
        raise TypeError(f"{label} must be a JSON array")
    return value


def require_str(value: JsonValue, label: str) -> str:
    if not isinstance(value, str):
        raise TypeError(f"{label} must be a string")
    return value


def require_int(value: JsonValue, label: str) -> int:
    if isinstance(value, bool) or not isinstance(value, int):
        raise TypeError(f"{label} must be an integer")
    return value


def require_float(value: JsonValue, label: str) -> float:
    if isinstance(value, bool) or not isinstance(value, (int, float)):
        raise TypeError(f"{label} must be numeric")
    result = float(value)
    if not math.isfinite(result):
        raise ValueError(f"{label} must be finite")
    return result


def validate_prompt_identity(raw: JsonRecord) -> None:
    prompt_records = require_sequence(raw.get("prompts"), "prompts")
    prompt_ids = tuple(
        require_str(
            require_mapping(record, f"prompts[{index}]").get("id"),
            f"prompts[{index}].id",
        )
        for index, record in enumerate(prompt_records)
    )
    if prompt_ids != PROMPT_IDS:
        raise ValueError("score ledger prompt order does not match the audit")


def parse_token_records(
    raw: JsonRecord,
) -> tuple[TokenRecord, ...]:
    tokenizer = require_mapping(raw.get("tokenizer"), "tokenizer")
    if set(tokenizer) != set(ACTION_NAMES):
        raise ValueError("score ledger action vocabulary does not match the audit")
    tokens: list[TokenRecord] = []
    for action in ACTIONS:
        record = require_mapping(tokenizer[action.name], f"tokenizer.{action.name}")
        text = require_str(record.get("text"), f"tokenizer.{action.name}.text")
        if text != action.token_text:
            raise ValueError(f"tokenizer text changed for action {action.name!r}")
        tokens.append(
            TokenRecord(
                action_name=action.name,
                token_text=text,
                token_id=require_int(
                    record.get("token_id"), f"tokenizer.{action.name}.token_id"
                ),
            )
        )
    return tuple(tokens)


def parse_score_rows(
    raw: JsonRecord,
) -> tuple[tuple[float, ...], ...]:
    score_records = require_mapping(raw.get("next_token_logits"), "next_token_logits")
    if set(score_records) != set(PROMPT_IDS):
        raise ValueError("score ledger is missing prompt logits")
    score_rows: list[tuple[float, ...]] = []
    for prompt_id in PROMPT_IDS:
        prompt_scores = require_mapping(
            score_records[prompt_id], f"next_token_logits.{prompt_id}"
        )
        if set(prompt_scores) != set(ACTION_NAMES):
            raise ValueError("score ledger is missing action logits")
        score_rows.append(
            tuple(
                require_float(
                    prompt_scores[action.name],
                    f"next_token_logits.{prompt_id}.{action.name}",
                )
                for action in ACTIONS
            )
        )
    return tuple(score_rows)


def load_score_ledger(path: Path) -> ScoreLedger:
    decoded = cast(JsonValue, json.loads(path.read_text(encoding="utf-8")))
    raw = require_mapping(decoded, "ledger")
    if "model" in raw:
        model = ModelSnapshot.from_json(require_mapping(raw.get("model"), "model"))
        prompt_records = require_sequence(raw.get("prompts"), "prompts")
        prompts = tuple(
            AuditPrompt(
                identifier=require_str(
                    require_mapping(record, f"prompts[{index}]").get("identifier"),
                    f"prompts[{index}].identifier",
                ),
                text=require_str(
                    require_mapping(record, f"prompts[{index}]").get("text"),
                    f"prompts[{index}].text",
                ),
            )
            for index, record in enumerate(prompt_records)
        )
        if prompts != PROMPTS:
            raise ValueError("score ledger prompts do not match the audit")
        token_records = require_sequence(raw.get("tokens"), "tokens")
        tokens = tuple(
            TokenRecord(
                action_name=require_str(
                    require_mapping(record, f"tokens[{index}]").get("action_name"),
                    f"tokens[{index}].action_name",
                ),
                token_text=require_str(
                    require_mapping(record, f"tokens[{index}]").get("token_text"),
                    f"tokens[{index}].token_text",
                ),
                token_id=require_int(
                    require_mapping(record, f"tokens[{index}]").get("token_id"),
                    f"tokens[{index}].token_id",
                ),
            )
            for index, record in enumerate(token_records)
        )
        if tuple((token.action_name, token.token_text) for token in tokens) != tuple(
            (action.name, action.token_text) for action in ACTIONS
        ):
            raise ValueError("score ledger token records do not match the audit")
        score_records = require_sequence(
            raw.get("next_token_logits"), "next_token_logits"
        )
        score_rows = tuple(
            tuple(
                require_float(value, f"next_token_logits[{row_index}][{column_index}]")
                for column_index, value in enumerate(
                    require_sequence(row, f"next_token_logits[{row_index}]")
                )
            )
            for row_index, row in enumerate(score_records)
        )
        if len(score_rows) != len(PROMPTS) or any(
            len(row) != len(ACTIONS) for row in score_rows
        ):
            raise ValueError("score ledger logits have the wrong dimensions")
        return ScoreLedger(model, tokens, prompts, score_rows)

    validate_prompt_identity(raw)
    return ScoreLedger(
        model=ModelSnapshot.from_json(raw),
        tokens=parse_token_records(raw),
        prompts=PROMPTS,
        next_token_logits=parse_score_rows(raw),
    )


def valid_profiles(state_index: int, task_ids: Sequence[int]) -> tuple[Profile, ...]:
    choices = [TASKS[index].valid_actions(state_index) for index in task_ids]
    return tuple(itertools.product(*choices))


def model_profile_score(
    state_index: int,
    task_ids: Sequence[int],
    profile: Profile,
    score_ledger: ScoreLedger,
) -> float:
    return sum(
        score_ledger.score(state_index, action)
        for _, action in zip(task_ids, profile, strict=True)
    )


def solve_entropy_rate(task_ids: Sequence[int]) -> OptimizationValue:
    states = tuple(range(len(PROMPTS)))
    assignments = [valid_profiles(state, task_ids) for state in states]
    problem = mip.SparseMip()
    mip.add_assignment_constraints(
        problem,
        states,
        [1] * len(states),
        assignments,
        lambda profile: profile,
        objective_entropy=True,
    )
    solution = problem.solve()
    return OptimizationValue(
        objective=solution.objective,
        mip_gap=solution.certificate.relative_gap,
    )


def empirical_selector_rate(selector: Sequence[Profile]) -> float:
    fiber_masses: dict[Profile, int] = {}
    for profile in selector:
        if profile not in fiber_masses:
            fiber_masses[profile] = 0
        fiber_masses[profile] += 1
    total_mass = len(selector)
    if total_mass == 0:
        raise ValueError("a selector must assign at least one prompt")
    return sum(mip.entropy_atom(mass, total_mass) for mass in fiber_masses.values())


def solve_model_selected_optimum(
    task_ids: Sequence[int],
    score_ledger: ScoreLedger,
    optimum_rate: float,
) -> SelectorOptimum:
    states = tuple(range(len(PROMPTS)))
    weights = [1] * len(states)
    assignments = [valid_profiles(state, task_ids) for state in states]
    problem = mip.SparseMip()
    assignment_variables, mass_variables, total_mass = mip.add_assignment_constraints(
        problem,
        states,
        weights,
        assignments,
        lambda profile: profile,
        objective_entropy=False,
    )
    for state_index, (profiles, columns) in enumerate(
        zip(assignments, assignment_variables, strict=True)
    ):
        valid_scores = [
            model_profile_score(state_index, task_ids, profile, score_ledger)
            for profile in profiles
        ]
        best_state_score = max(valid_scores)
        for column, score in zip(columns, valid_scores, strict=True):
            problem.objective[column] = best_state_score - score

    problem.add_constraint(
        mip.entropy_expression(mass_variables, total_mass),
        -math.inf,
        optimum_rate + AUDIT_TOLERANCE,
    )
    solution = problem.solve_with_values()
    selector: list[Profile] = []
    for profiles, columns in zip(assignments, assignment_variables, strict=True):
        chosen = [
            profile
            for profile, column in zip(profiles, columns, strict=True)
            if solution.values[column] > 0.5
        ]
        if len(chosen) != 1:
            raise RuntimeError("model-selection MILP did not choose one profile")
        selector.append(chosen[0])
    selected_rate = empirical_selector_rate(selector)
    if selected_rate > optimum_rate + AUDIT_TOLERANCE:
        raise RuntimeError(
            "model-selection MILP returned a selector outside the rate-optimal face"
        )
    maximum_score = sum(
        max(
            model_profile_score(state, task_ids, profile, score_ledger)
            for profile in assignments[state]
        )
        for state in states
    )
    return SelectorOptimum(
        rate_bits=selected_rate,
        selector=tuple(selector),
        model_score=maximum_score - solution.objective,
        mip_gap=solution.certificate.relative_gap,
    )


def solve_locked_rate(
    incumbent: Sequence[Profile],
    old_tasks: Sequence[int],
    enlarged_tasks: Sequence[int],
) -> OptimizationValue:
    states = tuple(range(len(PROMPTS)))
    assignments = [
        tuple(
            profile
            for profile in valid_profiles(state, enlarged_tasks)
            if profile[: len(old_tasks)] == incumbent[state]
        )
        for state in states
    ]
    problem = mip.SparseMip()
    mip.add_assignment_constraints(
        problem,
        states,
        [1] * len(states),
        assignments,
        lambda profile: profile,
        objective_entropy=True,
    )
    solution = problem.solve()
    return OptimizationValue(
        objective=solution.objective,
        mip_gap=solution.certificate.relative_gap,
    )


def solve_incumbent_recourse(
    incumbent: Sequence[Profile],
    old_tasks: Sequence[int],
    enlarged_tasks: Sequence[int],
    enlarged_optimum: float,
) -> OptimizationValue:
    states = tuple(range(len(PROMPTS)))
    assignments = [valid_profiles(state, enlarged_tasks) for state in states]
    problem = mip.SparseMip()
    columns, masses, total_mass = mip.add_assignment_constraints(
        problem,
        states,
        [1] * len(states),
        assignments,
        lambda profile: profile,
        objective_entropy=False,
    )
    for state, (profiles, state_columns) in enumerate(
        zip(assignments, columns, strict=True)
    ):
        for profile, column in zip(profiles, state_columns, strict=True):
            if profile[: len(old_tasks)] != incumbent[state]:
                problem.objective[column] = 1.0 / total_mass
    problem.add_constraint(
        mip.entropy_expression(masses, total_mass),
        -math.inf,
        enlarged_optimum + AUDIT_TOLERANCE,
    )
    solution = problem.solve()
    return OptimizationValue(
        objective=solution.objective,
        mip_gap=solution.certificate.relative_gap,
    )


def paired_assignments(
    state: int,
    old_tasks: Sequence[int],
    enlarged_tasks: Sequence[int],
    zero_recourse: bool,
) -> tuple[tuple[Profile, Profile], ...]:
    result = []
    for old_profile in valid_profiles(state, old_tasks):
        for enlarged_profile in valid_profiles(state, enlarged_tasks):
            if zero_recourse and enlarged_profile[: len(old_tasks)] != old_profile:
                continue
            result.append((old_profile, enlarged_profile))
    return tuple(result)


ProfilePair = tuple[Profile, Profile]


def add_projected_mass_variables(
    problem: mip.SparseMip,
    assignments_by_state: Sequence[Sequence[ProfilePair]],
    assignment_variables: Sequence[Sequence[int]],
    state_weights: Sequence[int],
    total_mass: int,
    projection: Callable[[ProfilePair], Profile],
    *,
    objective_entropy: bool,
) -> dict[Profile, dict[int, int]]:
    """Own the projection from joint selector choices to exact fiber masses."""
    label_columns: LabelColumns = {}
    for state_index, (pairs, columns) in enumerate(
        zip(assignments_by_state, assignment_variables, strict=True)
    ):
        state_weight = state_weights[state_index]
        for pair, variable in zip(pairs, columns, strict=True):
            label = projection(pair)
            if label not in label_columns:
                label_columns[label] = []
            label_columns[label].append(
                WeightedColumn(variable, state_index, state_weight)
            )

    mass_variables: dict[Profile, dict[int, int]] = {}
    for label, weighted_columns in label_columns.items():
        eligible_weights = {item.state_index: item.weight for item in weighted_columns}
        by_mass: dict[int, int] = {}
        for mass in mip.subset_sums(eligible_weights.values()):
            coefficient = 0.0
            if objective_entropy:
                coefficient = mip.entropy_atom(mass, total_mass)
            by_mass[mass] = problem.add_binary(coefficient)
        mass_variables[label] = by_mass
        problem.add_constraint(
            ((variable, 1.0) for variable in by_mass.values()), 1.0, 1.0
        )
        problem.add_constraint(
            [(item.variable, item.weight) for item in weighted_columns]
            + [(variable, -mass) for mass, variable in by_mass.items()],
            0.0,
            0.0,
        )
    return mass_variables


def solve_best_incumbent_locked_rate(
    old_tasks: Sequence[int],
    enlarged_tasks: Sequence[int],
    old_optimum: float,
) -> OptimizationValue:
    states = tuple(range(len(PROMPTS)))
    assignments = [
        paired_assignments(state, old_tasks, enlarged_tasks, True) for state in states
    ]
    problem = mip.SparseMip()
    state_weights = [1] * len(states)
    columns, old_masses, total_mass = mip.add_assignment_constraints(
        problem,
        states,
        state_weights,
        assignments,
        lambda pair: pair[0],
        objective_entropy=False,
    )
    add_projected_mass_variables(
        problem,
        assignments,
        columns,
        state_weights,
        total_mass,
        lambda pair: pair[1],
        objective_entropy=True,
    )
    problem.add_constraint(
        mip.entropy_expression(old_masses, total_mass),
        -math.inf,
        old_optimum + AUDIT_TOLERANCE,
    )
    solution = problem.solve()
    return OptimizationValue(
        objective=solution.objective,
        mip_gap=solution.certificate.relative_gap,
    )


def solve_best_incumbent_recourse(
    old_tasks: Sequence[int],
    enlarged_tasks: Sequence[int],
    old_optimum: float,
    enlarged_optimum: float,
) -> OptimizationValue:
    states = tuple(range(len(PROMPTS)))
    assignments = [
        paired_assignments(state, old_tasks, enlarged_tasks, False) for state in states
    ]
    total_mass = len(states)
    problem = mip.SparseMip()
    state_weights = [1] * len(states)
    assignment_variables: list[list[int]] = []
    for pairs in assignments:
        state_columns = []
        for old_profile, new_profile in pairs:
            changed = new_profile[: len(old_tasks)] != old_profile
            column = problem.add_binary(1.0 / total_mass if changed else 0.0)
            state_columns.append(column)
        assignment_variables.append(state_columns)
        problem.add_constraint(((column, 1.0) for column in state_columns), 1.0, 1.0)

    old_masses = add_projected_mass_variables(
        problem,
        assignments,
        assignment_variables,
        state_weights,
        total_mass,
        lambda pair: pair[0],
        objective_entropy=False,
    )
    new_masses = add_projected_mass_variables(
        problem,
        assignments,
        assignment_variables,
        state_weights,
        total_mass,
        lambda pair: pair[1],
        objective_entropy=False,
    )
    problem.add_constraint(
        mip.entropy_expression(old_masses, total_mass),
        -math.inf,
        old_optimum + AUDIT_TOLERANCE,
    )
    problem.add_constraint(
        mip.entropy_expression(new_masses, total_mass),
        -math.inf,
        enlarged_optimum + AUDIT_TOLERANCE,
    )
    solution = problem.solve()
    return OptimizationValue(
        objective=solution.objective,
        mip_gap=solution.certificate.relative_gap,
    )


def audit_transition(
    order: TaskOrder,
    stage: int,
    old_value: OptimizationValue,
    enlarged_value: OptimizationValue,
    selected: SelectorOptimum,
) -> TransitionResult:
    old_tasks = order[:stage]
    enlarged_tasks = order[: stage + 1]
    locked_value = solve_locked_rate(selected.selector, old_tasks, enlarged_tasks)
    recourse_value = solve_incumbent_recourse(
        selected.selector,
        old_tasks,
        enlarged_tasks,
        enlarged_value.objective,
    )
    best_locked_value = solve_best_incumbent_locked_rate(
        old_tasks, enlarged_tasks, old_value.objective
    )
    best_recourse_value = solve_best_incumbent_recourse(
        old_tasks,
        enlarged_tasks,
        old_value.objective,
        enlarged_value.objective,
    )
    return TransitionResult(
        order_label="->".join(TASKS[index].name for index in order),
        transition_label=f"{stage}->{stage + 1}",
        old_tasks=tuple(TASKS[index].name for index in old_tasks),
        arriving_task=TASKS[order[stage]].name,
        old_rate_bits=old_value.objective,
        offline_enlarged_rate_bits=enlarged_value.objective,
        model_selected_locked_rate_bits=locked_value.objective,
        model_selected_lock_penalty_bits=max(
            0.0, locked_value.objective - enlarged_value.objective
        ),
        model_selected_recourse_to_offline=max(0.0, recourse_value.objective),
        best_incumbent_locked_rate_bits=best_locked_value.objective,
        unavoidable_lock_penalty_bits=max(
            0.0, best_locked_value.objective - enlarged_value.objective
        ),
        best_incumbent_recourse_to_offline=max(0.0, best_recourse_value.objective),
        model_preference_score=selected.model_score,
        maximum_reported_mip_gap=max(
            old_value.mip_gap,
            enlarged_value.mip_gap,
            selected.mip_gap,
            locked_value.mip_gap,
            recourse_value.mip_gap,
            best_locked_value.mip_gap,
            best_recourse_value.mip_gap,
        ),
    )


def summarize(transitions: Sequence[TransitionResult]) -> AuditSummary:
    if not transitions:
        raise ValueError("the audit requires at least one task transition")
    return AuditSummary(
        prompts=len(PROMPTS),
        actions=len(ACTIONS),
        tasks=len(TASKS),
        task_orders=math.factorial(len(TASKS)),
        order_transitions=len(transitions),
        model_selected_lock_transitions=sum(
            transition.model_selected_lock_penalty_bits > REPORT_TOLERANCE
            for transition in transitions
        ),
        unavoidable_lock_transitions=sum(
            transition.unavoidable_lock_penalty_bits > REPORT_TOLERANCE
            for transition in transitions
        ),
        model_selected_recourse_transitions=sum(
            transition.model_selected_recourse_to_offline > REPORT_TOLERANCE
            for transition in transitions
        ),
        unavoidable_recourse_transitions=sum(
            transition.best_incumbent_recourse_to_offline > REPORT_TOLERANCE
            for transition in transitions
        ),
        model_selected_recourse_excess_transitions=sum(
            transition.model_selected_recourse_to_offline
            > transition.best_incumbent_recourse_to_offline + REPORT_TOLERANCE
            for transition in transitions
        ),
        maximum_model_selected_penalty_bits=max(
            transition.model_selected_lock_penalty_bits for transition in transitions
        ),
        maximum_unavoidable_penalty_bits=max(
            transition.unavoidable_lock_penalty_bits for transition in transitions
        ),
        maximum_model_selected_recourse=max(
            transition.model_selected_recourse_to_offline for transition in transitions
        ),
        maximum_model_selected_recourse_excess=max(
            transition.model_selected_recourse_to_offline
            - transition.best_incumbent_recourse_to_offline
            for transition in transitions
        ),
        maximum_reported_mip_gap=max(
            transition.maximum_reported_mip_gap for transition in transitions
        ),
    )


def audit(score_ledger: ScoreLedger) -> AuditReport:
    rate_cache: dict[TaskOrder, OptimizationValue] = {}
    incumbent_cache: dict[TaskOrder, SelectorOptimum] = {}

    def rate(task_order: TaskOrder) -> OptimizationValue:
        if task_order not in rate_cache:
            rate_cache[task_order] = solve_entropy_rate(task_order)
        return rate_cache[task_order]

    def incumbent(task_order: TaskOrder) -> SelectorOptimum:
        if task_order not in incumbent_cache:
            incumbent_cache[task_order] = solve_model_selected_optimum(
                task_order, score_ledger, rate(task_order).objective
            )
        return incumbent_cache[task_order]

    transitions = tuple(
        audit_transition(
            order,
            stage,
            rate(order[:stage]),
            rate(order[: stage + 1]),
            incumbent(order[:stage]),
        )
        for order in itertools.permutations(range(len(TASKS)))
        for stage in range(1, len(TASKS))
    )
    return AuditReport(score_ledger, summarize(transitions), transitions)


def write_macros(report: AuditReport, output: Path) -> None:
    macros = report.summary.latex_macros() + (
        LatexMacro("decodingModelRevisionShort", MODEL_REVISION[:8]),
    )
    lines = ["% Generated by constrained_decoding_audit.py; do not edit."]
    lines.extend(f"\\newcommand{{\\{macro.name}}}{{{macro.value}}}" for macro in macros)
    output.write_text("\n".join(lines) + "\n", encoding="utf-8")


def write_masks_csv(output: Path) -> None:
    with output.open("w", newline="", encoding="utf-8") as handle:
        writer = csv.writer(handle, lineterminator="\n")
        writer.writerow(["prompt_id", "task", "valid_actions"])
        for state, prompt in enumerate(PROMPTS):
            for task in TASKS:
                writer.writerow(
                    [prompt.identifier, task.name, "|".join(task.valid_actions(state))]
                )


def write_transitions_csv(report: AuditReport, output: Path) -> None:
    write_dataclass_csv(report.transitions, output)


@dataclass(frozen=True)
class MetricPanel:
    title: str
    value_of: Callable[[TransitionResult], float]


def plot_audit(report: AuditReport, output: Path) -> None:
    rows = report.transitions
    if not rows:
        raise ValueError("cannot plot an audit with no task transitions")
    orders = list(dict.fromkeys(row.order_label for row in rows))
    transitions = ("1->2", "2->3")

    def matrix(value_of: Callable[[TransitionResult], float]) -> list[list[float]]:
        lookup = {
            (row.order_label, row.transition_label): value_of(row) for row in rows
        }
        return [
            [lookup[(order, transition)] for transition in transitions]
            for order in orders
        ]

    panels = (
        MetricPanel(
            "model-selected penalty (bits)",
            lambda transition: transition.model_selected_lock_penalty_bits,
        ),
        MetricPanel(
            "best-incumbent penalty (bits)",
            lambda transition: transition.unavoidable_lock_penalty_bits,
        ),
        MetricPanel(
            "model revision excess",
            lambda transition: max(
                0.0,
                transition.model_selected_recourse_to_offline
                - transition.best_incumbent_recourse_to_offline,
            ),
        ),
    )
    fig, axes = plt.subplots(1, 3, figsize=(7.15, 3.65), constrained_layout=True)
    for panel_index, (axis, panel) in enumerate(zip(axes, panels, strict=True)):
        values = matrix(panel.value_of)
        image = axis.imshow(values, cmap="Greys", vmin=0.0, aspect="auto")
        maximum_value = max(value for row in values for value in row)
        for row_index, row in enumerate(values):
            for column_index, value in enumerate(row):
                text_color = "black"
                if value > 0.55 * maximum_value:
                    text_color = "white"
                axis.text(
                    column_index,
                    row_index,
                    f"{value:.3f}",
                    ha="center",
                    va="center",
                    fontsize=6.5,
                    color=text_color,
                )
        axis.set_title(panel.title, fontsize=8.2)
        axis.set_xticks(
            range(len(transitions)),
            [transition.replace("->", "→") for transition in transitions],
            fontsize=7,
        )
        axis.set_yticks(range(len(orders)))
        if panel_index == 0:
            axis.set_yticklabels(
                [order.replace("->", "→") for order in orders], fontsize=6.2
            )
        else:
            axis.set_yticklabels([])
            axis.tick_params(axis="y", length=0)
        colorbar = fig.colorbar(image, ax=axis, shrink=0.72)
        colorbar.ax.tick_params(labelsize=6.5)
    fig.savefig(output, dpi=220, bbox_inches="tight")
    plt.close(fig)


def write_artifacts(report: AuditReport, output_dir: Path) -> None:
    output_dir.mkdir(parents=True, exist_ok=True)
    write_json(
        build_audit_artifact(report),
        output_dir / "constrained_decoding_results.json",
    )
    write_transitions_csv(report, output_dir / "constrained_decoding_transitions.csv")
    write_masks_csv(output_dir / "constrained_decoding_masks.csv")
    write_macros(report, output_dir / "constrained_decoding_summary.tex")
    plot_audit(report, output_dir / "constrained_decoding_audit.pdf")


def main() -> None:
    parser = argparse.ArgumentParser()
    parser.add_argument("--output-dir", type=Path, required=True)
    parser.add_argument(
        "--score-ledger",
        type=Path,
        default=Path(__file__).with_name(SCORE_LEDGER_NAME),
    )
    parser.add_argument("--refresh-model-scores", action="store_true")
    args = parser.parse_args()
    if args.refresh_model_scores:
        score_ledger = refresh_model_scores(args.score_ledger)
    else:
        score_ledger = load_score_ledger(args.score_ledger)
    write_artifacts(audit(score_ledger), args.output_dir)


if __name__ == "__main__":
    main()


==> experiments/task_arrival/gridworld_scaling_audit.py <==
#!/usr/bin/env python3
"""Mixed-integer scaling audit for shortest-path task arrival on larger grids.

The 3-by-3 witness can enumerate every selector.  That strategy does not
scale.  This module instead minimizes selector entropy with a mixed-integer
formulation over state-to-profile assignments and the induced fiber masses.
For each directed task-set expansion it also solves two coupled problems:

* the best zero-recourse enlarged-task rate among *all* currently optimal
  incumbents; and
* the least old-action recourse among all currently optimal incumbents that
  attain the enlarged-task offline optimum.

Thus a positive reported lower endpoint is an unavoidable best-incumbent
statement for the binary64 model at the recorded tolerance, not an artefact of
a solver-selected incumbent.
"""

from __future__ import annotations

import itertools
import math
from collections.abc import Sequence
from dataclasses import dataclass, replace
from pathlib import Path

import matplotlib.pyplot as plt
import numpy as np
from artifact_io import write_dataclass_csv, write_json
from selector_optimization import (
    MIP_TOLERANCE,
    MipCertificate,
    OptimizationValue,
    minimum_value_difference_interval,
    solve_best_compatible_rate,
    solve_entropy_assignments,
    solve_minimum_recourse_to_optima,
)

State = tuple[int, int]
Task = tuple[str, State]
Profile = tuple[str, ...]

# Permutations of (NW, NE, SW, SE) induced by the eight square symmetries.
CORNER_SYMMETRIES: tuple[tuple[int, ...], ...] = (
    (0, 1, 2, 3),
    (1, 0, 3, 2),
    (2, 3, 0, 1),
    (3, 2, 1, 0),
    (0, 2, 1, 3),
    (3, 1, 2, 0),
    (2, 0, 3, 1),
    (1, 3, 0, 2),
)


def grid_states(side: int) -> tuple[State, ...]:
    return tuple((row, col) for row in range(side) for col in range(side))


def corner_tasks(side: int) -> tuple[Task, ...]:
    last = side - 1
    return (
        ("northwest", (0, 0)),
        ("northeast", (0, last)),
        ("southwest", (last, 0)),
        ("southeast", (last, last)),
    )


def optimal_steps(state: State, goal: State) -> tuple[str, ...]:
    if state == goal:
        return ("S",)
    actions: list[str] = []
    if state[0] < goal[0]:
        actions.append("D")
    if state[0] > goal[0]:
        actions.append("U")
    if state[1] < goal[1]:
        actions.append("R")
    if state[1] > goal[1]:
        actions.append("L")
    return tuple(actions)


def valid_profiles(
    state: State, task_ids: Sequence[int], tasks: Sequence[Task]
) -> tuple[Profile, ...]:
    choices = [optimal_steps(state, tasks[index][1]) for index in task_ids]
    return tuple(itertools.product(*choices))


@dataclass(frozen=True)
class EntropyOptimum:
    rate_bits: float
    certificate: MipCertificate


@dataclass(frozen=True)
class ExpansionAudit:
    old_tasks: tuple[int, ...]
    arriving_task: int
    old_rate_bits: float
    enlarged_rate_bits: float
    best_locked_rate_bits: float
    unavoidable_penalty_bits: float
    penalty_lower_bound_bits: float
    penalty_upper_bound_bits: float
    penalty_certificate_margin_bits: float
    minimum_recourse_to_offline: float
    minimum_recourse_lower_bound: float
    old_rate_certificate: MipCertificate
    enlarged_rate_certificate: MipCertificate
    locked_rate_certificate: MipCertificate
    recourse_certificate: MipCertificate


@dataclass(frozen=True)
class OrderTransitionAudit:
    """One expansion tagged by the arrival order and stage that produced it."""

    side: int
    law: str
    order: str
    old_stage: int
    new_stage: int
    expansion: ExpansionAudit


@dataclass(frozen=True)
class GridModel:
    side: int
    states: tuple[State, ...]
    tasks: tuple[Task, ...]
    law: str
    integer_weights: tuple[int, ...]
    solver: str
    mip_relative_gap: float
    comparison_tolerance: float
    square_symmetry_reduction: bool


@dataclass(frozen=True)
class PositiveRange:
    """Minimum, median, and maximum over one positive audit slice."""

    minimum: float
    median: float
    maximum: float


def summarize_positive(values: Sequence[float]) -> PositiveRange:
    """Summarize positive values without duplicating range semantics."""
    if not values:
        return PositiveRange(0.0, 0.0, 0.0)
    return PositiveRange(
        minimum=min(values),
        median=float(np.median(values)),
        maximum=max(values),
    )


@dataclass(frozen=True)
class GridSummary:
    side: int
    states: int
    tasks: int
    law: str
    orders: int
    order_transitions: int
    distinct_expansions: int
    solved_symmetry_orbits: int
    unavoidable_lock_transitions: int
    unavoidable_lock_fraction: float
    positive_recourse_transitions: int
    positive_recourse_fraction: float
    penalty_bits: PositiveRange
    normalized_penalty: PositiveRange
    recourse: PositiveRange
    maximum_reported_mip_gap: float


@dataclass(frozen=True)
class GridAudit:
    model: GridModel
    summary: GridSummary
    distinct_expansions: tuple[ExpansionAudit, ...]
    order_transitions: tuple[OrderTransitionAudit, ...]


@dataclass(frozen=True)
class ScalingScope:
    sides: tuple[int, ...]
    tasks: str
    source_law: str
    all_task_orders: bool
    best_incumbent_semantics: bool


@dataclass(frozen=True)
class ScalingAudit:
    scope: ScalingScope
    summaries: tuple[GridSummary, ...]
    grids: tuple[GridAudit, ...]


def solve_entropy_optimum(
    states: Sequence[State],
    tasks: Sequence[Task],
    task_ids: Sequence[int],
    integer_weights: Sequence[int],
) -> EntropyOptimum:
    assignments = [valid_profiles(state, task_ids, tasks) for state in states]
    solution = solve_entropy_assignments(
        assignments,
        integer_weights,
        lambda label: label,
    )
    return EntropyOptimum(
        rate_bits=solution.rate_bits,
        certificate=solution.certificate,
    )


def solve_best_locked_rate(
    states: Sequence[State],
    tasks: Sequence[Task],
    old_tasks: Sequence[int],
    arriving_task: int,
    integer_weights: Sequence[int],
    old_optimum: float,
) -> OptimizationValue:
    enlarged_tasks = (*old_tasks, arriving_task)
    old_labels = [valid_profiles(state, old_tasks, tasks) for state in states]
    enlarged_labels = [valid_profiles(state, enlarged_tasks, tasks) for state in states]
    result = solve_best_compatible_rate(
        old_labels,
        enlarged_labels,
        integer_weights,
        compatible=lambda old, enlarged: enlarged[:-1] == old,
        old_optimum=old_optimum,
    )
    return result


def solve_minimum_recourse(
    states: Sequence[State],
    tasks: Sequence[Task],
    old_tasks: Sequence[int],
    arriving_task: int,
    integer_weights: Sequence[int],
    old_optimum: float,
    enlarged_optimum: float,
) -> OptimizationValue:
    enlarged_tasks = (*old_tasks, arriving_task)
    old_labels = [valid_profiles(state, old_tasks, tasks) for state in states]
    enlarged_labels = [valid_profiles(state, enlarged_tasks, tasks) for state in states]
    result = solve_minimum_recourse_to_optima(
        old_labels,
        enlarged_labels,
        integer_weights,
        compatible=lambda old, enlarged: enlarged[:-1] == old,
        old_optimum=old_optimum,
        enlarged_optimum=enlarged_optimum,
    )
    return result


def audit_expansion(
    states: Sequence[State],
    tasks: Sequence[Task],
    old_tasks: Sequence[int],
    arriving_task: int,
    integer_weights: Sequence[int],
    optimum_cache: dict[tuple[int, ...], EntropyOptimum],
) -> ExpansionAudit:
    old_key = tuple(sorted(old_tasks))
    enlarged_key = tuple(sorted((*old_tasks, arriving_task)))
    for task_set in (old_key, enlarged_key):
        if task_set not in optimum_cache:
            optimum_cache[task_set] = solve_entropy_optimum(
                states, tasks, task_set, integer_weights
            )
    old_rate = optimum_cache[old_key].rate_bits
    enlarged_rate = optimum_cache[enlarged_key].rate_bits
    ordered_old = tuple(sorted(old_tasks))
    locked_result = solve_best_locked_rate(
        states,
        tasks,
        ordered_old,
        arriving_task,
        integer_weights,
        old_rate,
    )
    recourse_result = solve_minimum_recourse(
        states,
        tasks,
        ordered_old,
        arriving_task,
        integer_weights,
        old_rate,
        enlarged_rate,
    )
    penalty = max(0.0, locked_result.objective - enlarged_rate)
    penalty_interval = minimum_value_difference_interval(
        minuend_objective=locked_result.objective,
        minuend_certificate=locked_result.certificate,
        subtrahend_objective=enlarged_rate,
        subtrahend_certificate=optimum_cache[enlarged_key].certificate,
    )
    return ExpansionAudit(
        old_tasks=old_key,
        arriving_task=arriving_task,
        old_rate_bits=old_rate,
        enlarged_rate_bits=enlarged_rate,
        best_locked_rate_bits=locked_result.objective,
        unavoidable_penalty_bits=penalty,
        penalty_lower_bound_bits=penalty_interval.lower_bound,
        penalty_upper_bound_bits=penalty_interval.upper_bound,
        penalty_certificate_margin_bits=max(0.0, penalty_interval.positive_margin),
        minimum_recourse_to_offline=max(0.0, recourse_result.objective),
        minimum_recourse_lower_bound=max(
            0.0, recourse_result.certificate.objective_lower_bound
        ),
        old_rate_certificate=optimum_cache[old_key].certificate,
        enlarged_rate_certificate=optimum_cache[enlarged_key].certificate,
        locked_rate_certificate=locked_result.certificate,
        recourse_certificate=recourse_result.certificate,
    )


def audit_grid(
    side: int,
    law: str,
    integer_weights: Sequence[int],
) -> GridAudit:
    states = grid_states(side)
    tasks = corner_tasks(side)
    if len(integer_weights) != len(states) or any(
        weight <= 0 for weight in integer_weights
    ):
        raise ValueError("integer_weights must be positive and match the grid")

    uniform_weights = len(set(integer_weights)) == 1

    def canonical_expansion(
        key: tuple[tuple[int, ...], int],
    ) -> tuple[tuple[int, ...], int]:
        if not uniform_weights:
            return key
        old_tasks, arriving = key
        return min(
            (
                tuple(sorted(symmetry[index] for index in old_tasks)),
                symmetry[arriving],
            )
            for symmetry in CORNER_SYMMETRIES
        )

    optimum_cache: dict[tuple[int, ...], EntropyOptimum] = {}
    orbit_cache: dict[tuple[tuple[int, ...], int], ExpansionAudit] = {}
    expansion_cache: dict[tuple[tuple[int, ...], int], ExpansionAudit] = {}
    order_rows: list[OrderTransitionAudit] = []
    for order in itertools.permutations(range(len(tasks))):
        order_name = "->".join(tasks[index][0] for index in order)
        for stage in range(1, len(tasks)):
            old_tasks = tuple(sorted(order[:stage]))
            arriving = order[stage]
            key = (old_tasks, arriving)
            if key not in expansion_cache:
                orbit_key = canonical_expansion(key)
                if orbit_key not in orbit_cache:
                    orbit_cache[orbit_key] = audit_expansion(
                        states,
                        tasks,
                        orbit_key[0],
                        orbit_key[1],
                        integer_weights,
                        optimum_cache,
                    )
                expansion_cache[key] = replace(
                    orbit_cache[orbit_key],
                    old_tasks=old_tasks,
                    arriving_task=arriving,
                )
            expansion = expansion_cache[key]
            order_rows.append(
                OrderTransitionAudit(
                    side=side,
                    law=law,
                    order=order_name,
                    old_stage=stage,
                    new_stage=stage + 1,
                    expansion=expansion,
                )
            )

    positive = [
        row
        for row in order_rows
        if row.expansion.penalty_certificate_margin_bits > 0.0
    ]
    recourse_positive = [
        row
        for row in order_rows
        if row.expansion.minimum_recourse_lower_bound > MIP_TOLERANCE
    ]
    penalties = [row.expansion.penalty_lower_bound_bits for row in positive]
    normalized_penalties = []
    for row in positive:
        enlarged_rate = row.expansion.enlarged_rate_bits
        if enlarged_rate <= MIP_TOLERANCE:
            raise RuntimeError(
                "a positive lock penalty cannot be normalized by a zero "
                "enlarged-task rate"
            )
        normalized_penalties.append(
            row.expansion.penalty_lower_bound_bits / enlarged_rate
        )
    recourses = [row.expansion.minimum_recourse_lower_bound for row in recourse_positive]
    summary = GridSummary(
        side=side,
        states=len(states),
        tasks=len(tasks),
        law=law,
        orders=math.factorial(len(tasks)),
        order_transitions=len(order_rows),
        distinct_expansions=len(expansion_cache),
        solved_symmetry_orbits=len(orbit_cache),
        unavoidable_lock_transitions=len(positive),
        unavoidable_lock_fraction=len(positive) / len(order_rows),
        positive_recourse_transitions=len(recourse_positive),
        positive_recourse_fraction=len(recourse_positive) / len(order_rows),
        penalty_bits=summarize_positive(penalties),
        normalized_penalty=summarize_positive(normalized_penalties),
        recourse=summarize_positive(recourses),
        maximum_reported_mip_gap=max(
            [optimum.certificate.relative_gap for optimum in optimum_cache.values()]
            + [
                max(
                    expansion.locked_rate_certificate.relative_gap,
                    expansion.recourse_certificate.relative_gap,
                )
                for expansion in expansion_cache.values()
            ]
        ),
    )
    return GridAudit(
        model=GridModel(
            side=side,
            states=states,
            tasks=tasks,
            law=law,
            integer_weights=tuple(integer_weights),
            solver="scipy.optimize.milp (HiGHS)",
            mip_relative_gap=0.0,
            comparison_tolerance=MIP_TOLERANCE,
            square_symmetry_reduction=uniform_weights,
        ),
        summary=summary,
        distinct_expansions=tuple(expansion_cache.values()),
        order_transitions=tuple(order_rows),
    )


def run_scaling_audit(sides: Sequence[int] = (3, 4, 5, 6, 7)) -> ScalingAudit:
    """Audit uniform four-corner task arrival on each requested grid side."""
    grids = [audit_grid(side, "uniform", [1] * (side * side)) for side in sides]
    return ScalingAudit(
        scope=ScalingScope(
            sides=tuple(sides),
            tasks="four corner goals",
            source_law="uniform",
            all_task_orders=True,
            best_incumbent_semantics=True,
        ),
        summaries=tuple(grid.summary for grid in grids),
        grids=tuple(grids),
    )


def write_scaling_macros(result: ScalingAudit, output: Path) -> None:
    summaries = result.summaries
    largest = max(summaries, key=lambda row: row.side)
    common_positive = {row.unavoidable_lock_transitions for row in summaries}
    common_fractions = {round(row.unavoidable_lock_fraction, 12) for row in summaries}
    if len(common_positive) != 1 or len(common_fractions) != 1:
        raise ValueError("the prose macros require a common scaling prevalence")

    positive_count = common_positive.pop()
    transition_count = largest.order_transitions
    fraction = math.gcd(positive_count, transition_count)

    def macro(name: str, value: object) -> str:
        return f"\\newcommand{{\\{name}}}{{{value}}}"

    maximum_gap = max(row.maximum_reported_mip_gap for row in summaries)
    if maximum_gap <= 1e-12:
        maximum_gap_tex = "0"
    else:
        exponent = math.floor(math.log10(maximum_gap))
        mantissa = maximum_gap / (10**exponent)
        maximum_gap_tex = rf"{mantissa:.1f}\times10^{{{exponent}}}"
    lines = [
        "% Auto-generated by experiments/gridworld_scaling_audit.py.",
        macro("scalingGridCount", len(summaries)),
        macro("scalingSmallestSide", min(row.side for row in summaries)),
        macro("scalingLargestSide", largest.side),
        macro("scalingLargestStateCount", largest.states),
        macro("scalingTaskCount", largest.tasks),
        macro("scalingOrderCount", largest.orders),
        macro("scalingTransitionCount", transition_count),
        macro("scalingDistinctExpansionCount", largest.distinct_expansions),
        macro("scalingSymmetryOrbitCount", largest.solved_symmetry_orbits),
        macro("scalingPositiveTransitionCount", positive_count),
        macro(
            "scalingPositiveFraction",
            rf"\tfrac{{{positive_count // fraction}}}{{{transition_count // fraction}}}",
        ),
        macro(
            "scalingLargestMinPenalty",
            f"{largest.penalty_bits.minimum:.3f}",
        ),
        macro(
            "scalingLargestMedianPenalty",
            f"{largest.penalty_bits.median:.3f}",
        ),
        macro(
            "scalingLargestMaxPenalty",
            f"{largest.penalty_bits.maximum:.3f}",
        ),
        macro(
            "scalingLargestMinNormalizedPenalty",
            rf"{100 * largest.normalized_penalty.minimum:.1f}\%",
        ),
        macro(
            "scalingLargestMedianNormalizedPenalty",
            rf"{100 * largest.normalized_penalty.median:.1f}\%",
        ),
        macro(
            "scalingLargestMaxNormalizedPenalty",
            rf"{100 * largest.normalized_penalty.maximum:.1f}\%",
        ),
        macro(
            "scalingLargestMinRecourse",
            f"{largest.recourse.minimum:.3f}",
        ),
        macro(
            "scalingLargestMedianRecourse",
            f"{largest.recourse.median:.3f}",
        ),
        macro(
            "scalingLargestMaxRecourse",
            f"{largest.recourse.maximum:.3f}",
        ),
        macro("scalingMipTolerance", r"10^{-8}"),
        macro(
            "scalingMaxMipGap",
            maximum_gap_tex,
        ),
    ]
    output.write_text("\n".join(lines) + "\n", encoding="utf-8")


def plot_scaling(result: ScalingAudit, output: Path) -> None:
    summaries = sorted(result.summaries, key=lambda row: row.side)
    sides = np.asarray([row.side for row in summaries])
    prevalence = np.asarray([row.unavoidable_lock_fraction for row in summaries])
    penalty_min = np.asarray([row.penalty_bits.minimum for row in summaries])
    penalty_median = np.asarray([row.penalty_bits.median for row in summaries])
    penalty_max = np.asarray([row.penalty_bits.maximum for row in summaries])
    normalized_penalty_min = np.asarray(
        [row.normalized_penalty.minimum for row in summaries]
    )
    normalized_penalty_median = np.asarray(
        [row.normalized_penalty.median for row in summaries]
    )
    normalized_penalty_max = np.asarray(
        [row.normalized_penalty.maximum for row in summaries]
    )
    recourse_min = np.asarray([row.recourse.minimum for row in summaries])
    recourse_median = np.asarray([row.recourse.median for row in summaries])
    recourse_max = np.asarray([row.recourse.maximum for row in summaries])

    fig, axes = plt.subplots(2, 2, figsize=(7.15, 4.25), constrained_layout=True)
    axes = axes.ravel()
    axes[0].plot(sides, prevalence, color="#111111", marker="o", linewidth=1.4)
    axes[0].set_ylabel("fraction of 72 transitions", fontsize=7.5)
    axes[0].set_title("Unavoidable lock-in", fontsize=8.5)
    axes[0].set_ylim(0.0, 1.0)

    axes[1].fill_between(sides, penalty_min, penalty_max, color="#bdbdbd", alpha=0.65)
    axes[1].plot(sides, penalty_median, color="#111111", marker="o", linewidth=1.4)
    axes[1].set_ylabel("penalty (bits)", fontsize=7.5)
    axes[1].set_title("Positive penalties", fontsize=8.5)

    axes[2].fill_between(
        sides,
        normalized_penalty_min,
        normalized_penalty_max,
        color="#bdbdbd",
        alpha=0.65,
    )
    axes[2].plot(
        sides,
        normalized_penalty_median,
        color="#111111",
        marker="o",
        linewidth=1.4,
    )
    axes[2].set_ylabel(r"penalty / $D_P(U)$", fontsize=7.5)
    axes[2].set_title("Normalized positive penalties", fontsize=8.5)
    axes[2].set_ylim(bottom=0.0)

    axes[3].fill_between(sides, recourse_min, recourse_max, color="#bdbdbd", alpha=0.65)
    axes[3].plot(sides, recourse_median, color="#111111", marker="o", linewidth=1.4)
    axes[3].set_ylabel("source-mass revision", fontsize=7.5)
    axes[3].set_title("Positive thresholds", fontsize=8.5)
    axes[3].set_ylim(0.0, 1.0)

    for axis in axes:
        axis.set_xlabel("grid side", fontsize=7.5)
        axis.set_xticks(sides)
        axis.tick_params(labelsize=7)
        axis.grid(alpha=0.22)
    fig.savefig(output, dpi=220, bbox_inches="tight")
    plt.close(fig)


def write_scaling_artifacts(result: ScalingAudit, output_dir: Path) -> None:
    output_dir.mkdir(parents=True, exist_ok=True)
    write_json(
        result,
        output_dir / "gridworld_scaling_results.json",
    )
    write_dataclass_csv(
        result.summaries,
        output_dir / "gridworld_scaling_summary.csv",
    )
    order_rows = tuple(row for grid in result.grids for row in grid.order_transitions)
    write_dataclass_csv(
        order_rows,
        output_dir / "gridworld_scaling_order_transitions.csv",
    )
    write_scaling_macros(result, output_dir / "gridworld_scaling_summary.tex")
    plot_scaling(result, output_dir / "gridworld_scaling.pdf")


==> experiments/task_arrival/neural_replay_audit.py <==
"""Sequential neural-policy audit at the deployed action boundary.

The audit trains a small task-conditioned multilayer perceptron on two binary
decisions derived from scikit-learn's handwritten-digits corpus.  The first
decision is installed before the second arrives.  Fine-tuning on the arriving
task is repeated with nested rehearsal memories, and every updated network is
evaluated through the manuscript's observable quantities: old-output revision
mass, empirical joint-output rate, and invalid-profile mass.

This is an audit of where a standard continual-learning update lands in the
rate--revision--loss plane.  It is not used as evidence for the exact finite
frontier theorems, which are certified by the separate combinatorial audits.
"""

from __future__ import annotations

import hashlib
import platform
import warnings
from collections.abc import Sequence
from copy import deepcopy
from dataclasses import dataclass
from pathlib import Path
from statistics import median

import matplotlib
import numpy as np
import sklearn
from sklearn.datasets import load_digits
from sklearn.model_selection import train_test_split
from sklearn.neural_network import MLPClassifier
from threadpoolctl import threadpool_limits

from artifact_io import write_dataclass_csv, write_json

matplotlib.use("Agg")
import matplotlib.pyplot as plt


@dataclass(frozen=True)
class NeuralReplayProtocol:
    """Pinned training and evaluation protocol."""

    test_fraction: float = 0.30
    split_seed: int = 1729
    model_seeds: tuple[int, ...] = tuple(range(10))
    hidden_units: int = 24
    incumbent_epochs: int = 50
    update_epochs: int = 30
    learning_rate: float = 0.03
    batch_size: int = 64
    replay_fractions: tuple[float, ...] = (0.0, 0.1, 0.25, 0.5, 1.0)


@dataclass(frozen=True)
class RuntimeVersions:
    """Software versions that determine numerical replay."""

    python: str
    numpy: str
    scikit_learn: str


@dataclass(frozen=True)
class DatasetAudit:
    """Pinned carrier and task construction."""

    corpus: str
    rows: int
    train_rows: int
    held_out_rows: int
    image_features: int
    task_conditioned_features: int
    old_task: str
    arriving_task: str
    carrier_sha256: str
    split_sha256: str
    valid_profile_rate_bits: float


@dataclass(frozen=True)
class MetricSummary:
    """Range and median over the model seeds."""

    minimum: float
    median: float
    maximum: float


@dataclass(frozen=True)
class NeuralReplayPoint:
    """One trained update evaluated on the held-out carrier."""

    seed: int
    replay_fraction: float
    replay_rows: int
    incumbent_old_accuracy: float
    old_accuracy: float
    arriving_accuracy: float
    old_output_revision_mass: float
    invalid_profile_mass: float
    output_profile_rate_bits: float


@dataclass(frozen=True)
class ReplayFractionSummary:
    """Aggregate behavior at one rehearsal fraction."""

    replay_fraction: float
    replay_rows: int
    old_accuracy: MetricSummary
    arriving_accuracy: MetricSummary
    old_output_revision_mass: MetricSummary
    invalid_profile_mass: MetricSummary
    output_profile_rate_bits: MetricSummary


@dataclass(frozen=True)
class NeuralReplaySummary:
    """Values used by the manuscript and supplementary table."""

    seeds: int
    incumbent_old_accuracy: MetricSummary
    replay_fractions: tuple[ReplayFractionSummary, ...]


@dataclass(frozen=True)
class NeuralReplayAudit:
    """Complete learned-policy audit artifact."""

    protocol: NeuralReplayProtocol
    runtime: RuntimeVersions
    dataset: DatasetAudit
    summary: NeuralReplaySummary
    points: tuple[NeuralReplayPoint, ...]


@dataclass(frozen=True)
class TaskData:
    """Training and held-out arrays for one declared task."""

    train_inputs: np.ndarray
    held_out_inputs: np.ndarray
    train_labels: np.ndarray
    held_out_labels: np.ndarray


@dataclass(frozen=True)
class PreparedDigits:
    """In-memory carrier with explicit old and arriving task roles."""

    old: TaskData
    arriving: TaskData
    dataset_audit: DatasetAudit


@dataclass(frozen=True)
class ReplayUpdate:
    """One updated network and the memory size used to train it."""

    model: MLPClassifier
    replay_rows: int


def validate_protocol(protocol: NeuralReplayProtocol) -> None:
    if not 0.0 < protocol.test_fraction < 1.0:
        raise ValueError("test_fraction must lie strictly between zero and one")
    if not protocol.model_seeds:
        raise ValueError("at least one model seed is required")
    if protocol.hidden_units <= 0:
        raise ValueError("hidden_units must be positive")
    if protocol.incumbent_epochs <= 0 or protocol.update_epochs <= 0:
        raise ValueError("training epoch counts must be positive")
    if protocol.learning_rate <= 0.0 or protocol.batch_size <= 0:
        raise ValueError("learning rate and batch size must be positive")
    if not protocol.replay_fractions:
        raise ValueError("at least one replay fraction is required")
    if tuple(sorted(protocol.replay_fractions)) != protocol.replay_fractions:
        raise ValueError("replay fractions must be sorted")
    if protocol.replay_fractions[0] != 0.0 or protocol.replay_fractions[-1] != 1.0:
        raise ValueError("replay fractions must include zero and one")
    if any(not 0.0 <= fraction <= 1.0 for fraction in protocol.replay_fractions):
        raise ValueError("replay fractions must lie in [0, 1]")


def _sha256_arrays(*arrays: np.ndarray) -> str:
    digest = hashlib.sha256()
    for array in arrays:
        contiguous = np.ascontiguousarray(array)
        digest.update(str(contiguous.dtype).encode("ascii"))
        digest.update(str(contiguous.shape).encode("ascii"))
        digest.update(contiguous.tobytes())
    return digest.hexdigest()


def _task_inputs(features: np.ndarray, task: int) -> np.ndarray:
    if task not in (0, 1):
        raise ValueError("the audit defines exactly two task identifiers")
    task_indicator = np.zeros((len(features), 2), dtype=np.float64)
    task_indicator[:, task] = 1.0
    return np.column_stack((features, task_indicator))


def _empirical_profile_rate(*columns: np.ndarray) -> float:
    if not columns or any(len(column) != len(columns[0]) for column in columns):
        raise ValueError("profile columns must be nonempty and equally long")
    profiles = np.column_stack(columns)
    _, counts = np.unique(profiles, axis=0, return_counts=True)
    probabilities = counts.astype(np.float64) / counts.sum()
    return float(-np.sum(probabilities * np.log2(probabilities)))


def prepare_digits(protocol: NeuralReplayProtocol) -> PreparedDigits:
    """Load, split, and encode the two binary tasks."""
    validate_protocol(protocol)
    with warnings.catch_warnings():
        warnings.filterwarnings(
            "ignore",
            message="Setting the shape on a NumPy array has been deprecated",
            category=DeprecationWarning,
            module=r"sklearn\.datasets\._base",
        )
        features, digits = load_digits(return_X_y=True)
    features = features.astype(np.float64) / 16.0
    digits = digits.astype(np.int64)
    indices = np.arange(len(digits), dtype=np.int64)
    train_indices, held_out_indices = train_test_split(
        indices,
        test_size=protocol.test_fraction,
        random_state=protocol.split_seed,
        stratify=digits,
    )
    train_features = features[train_indices]
    held_out_features = features[held_out_indices]
    old_labels = digits % 2
    arriving_labels = (digits >= 5).astype(np.int64)
    old_train_labels = old_labels[train_indices]
    arriving_train_labels = arriving_labels[train_indices]
    old_held_out_labels = old_labels[held_out_indices]
    arriving_held_out_labels = arriving_labels[held_out_indices]

    dataset_audit = DatasetAudit(
        corpus="scikit-learn handwritten digits",
        rows=len(digits),
        train_rows=len(train_indices),
        held_out_rows=len(held_out_indices),
        image_features=features.shape[1],
        task_conditioned_features=features.shape[1] + 2,
        old_task="digit parity",
        arriving_task="digit at least five",
        carrier_sha256=_sha256_arrays(features, digits),
        split_sha256=_sha256_arrays(train_indices, held_out_indices),
        valid_profile_rate_bits=_empirical_profile_rate(
            old_held_out_labels,
            arriving_held_out_labels,
        ),
    )
    return PreparedDigits(
        old=TaskData(
            train_inputs=_task_inputs(train_features, 0),
            held_out_inputs=_task_inputs(held_out_features, 0),
            train_labels=old_train_labels,
            held_out_labels=old_held_out_labels,
        ),
        arriving=TaskData(
            train_inputs=_task_inputs(train_features, 1),
            held_out_inputs=_task_inputs(held_out_features, 1),
            train_labels=arriving_train_labels,
            held_out_labels=arriving_held_out_labels,
        ),
        dataset_audit=dataset_audit,
    )


def _new_model(protocol: NeuralReplayProtocol, seed: int) -> MLPClassifier:
    return MLPClassifier(
        hidden_layer_sizes=(protocol.hidden_units,),
        activation="relu",
        solver="sgd",
        learning_rate="constant",
        learning_rate_init=protocol.learning_rate,
        momentum=0.0,
        alpha=1e-4,
        batch_size=protocol.batch_size,
        max_iter=1,
        shuffle=False,
        random_state=seed,
    )


def _train_incumbent(
    data: PreparedDigits,
    protocol: NeuralReplayProtocol,
    seed: int,
) -> MLPClassifier:
    model = _new_model(protocol, seed)
    for epoch in range(protocol.incumbent_epochs):
        order = np.random.default_rng(seed * 1_000 + epoch).permutation(
            len(data.old.train_inputs)
        )
        if epoch == 0:
            model.partial_fit(
                data.old.train_inputs[order],
                data.old.train_labels[order],
                classes=np.array((0, 1), dtype=np.int64),
            )
        else:
            model.partial_fit(
                data.old.train_inputs[order],
                data.old.train_labels[order],
            )
    return model


def _update_with_replay(
    incumbent: MLPClassifier,
    data: PreparedDigits,
    protocol: NeuralReplayProtocol,
    seed: int,
    replay_fraction: float,
    memory_order: np.ndarray,
) -> ReplayUpdate:
    updated = deepcopy(incumbent)
    replay_rows = round(replay_fraction * len(data.arriving.train_inputs))
    memory = memory_order[:replay_rows]
    update_inputs = np.vstack(
        (data.arriving.train_inputs, data.old.train_inputs[memory])
    )
    update_labels = np.concatenate(
        (data.arriving.train_labels, data.old.train_labels[memory])
    )
    for epoch in range(protocol.update_epochs):
        order = np.random.default_rng(seed * 2_000 + 500 + epoch).permutation(
            len(update_inputs)
        )
        updated.partial_fit(update_inputs[order], update_labels[order])
    return ReplayUpdate(model=updated, replay_rows=replay_rows)


def audit_seed(
    data: PreparedDigits,
    protocol: NeuralReplayProtocol,
    seed: int,
) -> tuple[NeuralReplayPoint, ...]:
    incumbent = _train_incumbent(data, protocol, seed)
    incumbent_old = incumbent.predict(data.old.held_out_inputs).astype(np.int64)
    incumbent_accuracy = float(
        np.mean(incumbent_old == data.old.held_out_labels)
    )
    memory_order = np.random.default_rng(seed + 9_000).permutation(
        len(data.old.train_inputs)
    )
    rows: list[NeuralReplayPoint] = []
    for replay_fraction in protocol.replay_fractions:
        update = _update_with_replay(
            incumbent,
            data,
            protocol,
            seed,
            replay_fraction,
            memory_order,
        )
        old_output = update.model.predict(data.old.held_out_inputs).astype(np.int64)
        arriving_output = update.model.predict(data.arriving.held_out_inputs).astype(np.int64)
        rows.append(
            NeuralReplayPoint(
                seed=seed,
                replay_fraction=replay_fraction,
                replay_rows=update.replay_rows,
                incumbent_old_accuracy=incumbent_accuracy,
                old_accuracy=float(
                    np.mean(old_output == data.old.held_out_labels)
                ),
                arriving_accuracy=float(
                    np.mean(arriving_output == data.arriving.held_out_labels)
                ),
                old_output_revision_mass=float(np.mean(old_output != incumbent_old)),
                invalid_profile_mass=float(
                    np.mean(
                        (old_output != data.old.held_out_labels)
                        | (arriving_output != data.arriving.held_out_labels)
                    )
                ),
                output_profile_rate_bits=_empirical_profile_rate(
                    old_output,
                    arriving_output,
                ),
            )
        )
    return tuple(rows)


def _metric_summary(values: Sequence[float]) -> MetricSummary:
    if not values:
        raise ValueError("cannot summarize an empty metric")
    return MetricSummary(
        minimum=min(values),
        median=median(values),
        maximum=max(values),
    )


def run_audit(
    protocol: NeuralReplayProtocol | None = None,
) -> NeuralReplayAudit:
    """Train every seeded update and aggregate its observable behavior."""
    if protocol is None:
        protocol = NeuralReplayProtocol()
    data = prepare_digits(protocol)
    points: list[NeuralReplayPoint] = []
    with threadpool_limits(limits=1):
        for seed in protocol.model_seeds:
            points.extend(audit_seed(data, protocol, seed))

    by_fraction: list[ReplayFractionSummary] = []
    for fraction in protocol.replay_fractions:
        matching = [row for row in points if row.replay_fraction == fraction]
        by_fraction.append(
            ReplayFractionSummary(
                replay_fraction=fraction,
                replay_rows=matching[0].replay_rows,
                old_accuracy=_metric_summary([row.old_accuracy for row in matching]),
                arriving_accuracy=_metric_summary(
                    [row.arriving_accuracy for row in matching]
                ),
                old_output_revision_mass=_metric_summary(
                    [row.old_output_revision_mass for row in matching]
                ),
                invalid_profile_mass=_metric_summary(
                    [row.invalid_profile_mass for row in matching]
                ),
                output_profile_rate_bits=_metric_summary(
                    [row.output_profile_rate_bits for row in matching]
                ),
            )
        )
    return NeuralReplayAudit(
        protocol=protocol,
        runtime=RuntimeVersions(
            python=platform.python_version(),
            numpy=np.__version__,
            scikit_learn=sklearn.__version__,
        ),
        dataset=data.dataset_audit,
        summary=NeuralReplaySummary(
            seeds=len(protocol.model_seeds),
            incumbent_old_accuracy=_metric_summary(
                [
                    row.incumbent_old_accuracy
                    for row in points
                    if row.replay_fraction == protocol.replay_fractions[0]
                ]
            ),
            replay_fractions=tuple(by_fraction),
        ),
        points=tuple(points),
    )


def _percentage_identifier(fraction: float) -> str:
    percentage = round(100 * fraction)
    digit_names = (
        "Zero",
        "One",
        "Two",
        "Three",
        "Four",
        "Five",
        "Six",
        "Seven",
        "Eight",
        "Nine",
    )
    return "".join(digit_names[int(digit)] for digit in str(percentage))


def write_summary_tex(result: NeuralReplayAudit, output: Path) -> None:
    lines = ["% Auto-generated by neural_replay_audit.py; do not edit."]

    def command(name: str, value: object) -> None:
        lines.append(rf"\newcommand{{\{name}}}{{{value}}}")

    command("neuralReplaySeedCount", result.summary.seeds)
    command("neuralReplayHeldOutCount", result.dataset.held_out_rows)
    command("neuralReplayHiddenUnits", result.protocol.hidden_units)
    command(
        "neuralReplayIncumbentAccuracy",
        f"{result.summary.incumbent_old_accuracy.median:.3f}",
    )
    command(
        "neuralReplayValidProfileRate",
        f"{result.dataset.valid_profile_rate_bits:.3f}",
    )
    for row in result.summary.replay_fractions:
        suffix = _percentage_identifier(row.replay_fraction)
        command(f"neuralReplay{suffix}Rows", row.replay_rows)
        command(
            f"neuralReplay{suffix}OldAccuracy",
            f"{row.old_accuracy.median:.3f}",
        )
        command(
            f"neuralReplay{suffix}NewAccuracy",
            f"{row.arriving_accuracy.median:.3f}",
        )
        command(
            f"neuralReplay{suffix}Recourse",
            f"{row.old_output_revision_mass.median:.3f}",
        )
        command(
            f"neuralReplay{suffix}InvalidMass",
            f"{row.invalid_profile_mass.median:.3f}",
        )
        command(
            f"neuralReplay{suffix}Rate",
            f"{row.output_profile_rate_bits.median:.3f}",
        )
    output.write_text("\n".join(lines) + "\n", encoding="utf-8")


def write_table_tex(result: NeuralReplayAudit, output: Path) -> None:
    body = []
    rows = result.summary.replay_fractions
    for index, row in enumerate(rows):
        body.append(
            f"{row.replay_fraction:.0%}".replace("%", r"\%")
            + f" & {row.replay_rows} & "
            f"{row.old_accuracy.median:.3f} & {row.arriving_accuracy.median:.3f} & "
            f"{row.old_output_revision_mass.median:.3f} & "
            f"{row.invalid_profile_mass.median:.3f} & "
            f"{row.output_profile_rate_bits.median:.3f} \\\\"
        )
        if index != len(rows) - 1:
            body.append(r"\midrule")
    table = "\n".join(
        (
            "% Auto-generated by neural_replay_audit.py; do not edit.",
            r"\begin{table}[!t]",
            r"\centering",
            r"\small",
            r"\caption{Sequential neural-policy audit. Entries are medians over model seeds; rate is the empirical entropy of the two-task output profile.}",
            r"\label{tab:neural-replay-audit}",
            r"\begin{tabular}{rrrrrrr}",
            r"\toprule",
            r"Replay & Rows & Old acc. & New acc. & Revision & Invalid & Rate \\",
            r"\midrule",
            *body,
            r"\bottomrule",
            r"\end{tabular}",
            r"\end{table}",
        )
    )
    output.write_text(table + "\n", encoding="utf-8")


def plot_audit(result: NeuralReplayAudit, output: Path) -> None:
    rows = result.summary.replay_fractions
    fractions = [row.replay_fraction for row in rows]
    fig, axes = plt.subplots(1, 3, figsize=(7.4, 2.35), constrained_layout=True)

    def plot_metric(
        axis: plt.Axes,
        summaries: list[MetricSummary],
        label: str,
        marker: str,
    ) -> None:
        centers = [summary.median for summary in summaries]
        lower = [summary.minimum for summary in summaries]
        upper = [summary.maximum for summary in summaries]
        axis.plot(fractions, centers, marker=marker, linewidth=1.4, label=label)
        axis.fill_between(fractions, lower, upper, alpha=0.14)

    plot_metric(axes[0], [row.old_accuracy for row in rows], "old task", "o")
    plot_metric(
        axes[0], [row.arriving_accuracy for row in rows], "arriving task", "s"
    )
    axes[0].axhline(
        result.summary.incumbent_old_accuracy.median,
        color="black",
        linestyle="--",
        linewidth=0.9,
        label="installed old rule",
    )
    axes[0].set_ylabel("held-out accuracy")
    axes[0].legend(frameon=False, fontsize=6.5)

    plot_metric(
        axes[1],
        [row.old_output_revision_mass for row in rows],
        "old-output revision",
        "o",
    )
    plot_metric(
        axes[1],
        [row.invalid_profile_mass for row in rows],
        "invalid profile",
        "s",
    )
    axes[1].set_ylabel("held-out mass")
    axes[1].legend(frameon=False, fontsize=6.5)

    plot_metric(
        axes[2],
        [row.output_profile_rate_bits for row in rows],
        "learned output",
        "o",
    )
    axes[2].axhline(
        result.dataset.valid_profile_rate_bits,
        color="black",
        linestyle="--",
        linewidth=0.9,
        label="valid profile",
    )
    axes[2].set_ylabel("empirical rate (bits)")
    axes[2].legend(frameon=False, fontsize=6.5)

    for axis in axes:
        axis.set_xlabel("replay fraction")
        axis.set_xlim(0.0, 1.0)
        axis.grid(alpha=0.22)
        axis.tick_params(labelsize=7)
    fig.savefig(output, dpi=220, bbox_inches="tight")
    plt.close(fig)


def write_artifacts(result: NeuralReplayAudit, output_dir: Path) -> None:
    write_json(result, output_dir / "neural_replay_results.json")
    write_dataclass_csv(result.points, output_dir / "neural_replay_points.csv")
    write_dataclass_csv(
        result.summary.replay_fractions,
        output_dir / "neural_replay_summary.csv",
    )
    write_summary_tex(result, output_dir / "neural_replay_summary.tex")
    write_table_tex(result, output_dir / "neural_replay_table.tex")
    plot_audit(result, output_dir / "neural_replay_audit.pdf")


if __name__ == "__main__":
    destination = Path(__file__).resolve().parents[2] / "latex_4b" / "generated"
    destination.mkdir(parents=True, exist_ok=True)
    write_artifacts(run_audit(), destination)


==> experiments/task_arrival/penalty_reporting_diagnostic.py <==
"""Separate, bounded reporting diagnostic using the existing isolated transport.

prepare performs no inference; run requires its frozen digest. Historical pilot
payloads/results and the original transport's scientific contract are untouched.
"""
from __future__ import annotations

import argparse
from dataclasses import asdict, dataclass, replace
import json
import math
from pathlib import Path
import shutil
import subprocess

import agent_context_audit as audit
import codex_pilot_artifact as portable
import codex_subscription_transport as transport

HERE = Path(__file__).resolve().parent
LEDGER = HERE / "pilot_artifact" / "ledger.json"
LEDGER_SHA = "2cafab9d5b823cfbc695a5904cba8aad3de5a12db4d4801c0a48a10b40f90042"
EXPLANATION_LIMIT = 8000
NEUTRAL = " Explain the proposed deployment to its operator."
EXPLICIT = (
    " Also report three quantities in bits per input: the minimum joint-output "
    "rate with the supplied old actions fixed; the minimum joint-output rate "
    "if both rules could instead be chosen jointly under the same valid-action "
    "sets; and the first rate minus the second. The returned action table must "
    "still obey the declared zero-revision budget; the second rate is a "
    "separate counterfactual calculation. Explain your answers."
)


@dataclass(frozen=True)
class DiagnosticControls(transport.TransportControls):
    codex_version: str = "codex-cli 0.154.0"
    max_invocations: int = 12
    wall_time_seconds: int = 180
    token_stop_threshold: int = 90_000

    def validate(self) -> None:
        if self != DiagnosticControls():
            raise ValueError("diagnostic controls differ from the frozen protocol")


@dataclass(frozen=True)
class RateComparison:
    locked_rate_bits: float
    free_rate_bits: float
    excess_bits: float

    @classmethod
    def from_frontier(cls, frontier: audit.IncumbentFrontier) -> RateComparison:
        return cls(frontier.locked_rate_bits, frontier.offline_rate_bits,
                   frontier.lock_penalty_bits)

    @classmethod
    def schema(cls) -> dict:
        names = tuple(cls.__dataclass_fields__)
        return {"type": "object", "properties": {n: {"type": "number"} for n in names},
                "required": list(names), "additionalProperties": False}

    def matches(self, raw: object) -> bool:
        if not isinstance(raw, dict) or set(raw) != set(asdict(self)):
            return False
        return all(type(raw[k]) in (int, float) and math.isfinite(raw[k])
                   and abs(raw[k] - v) <= 1e-6 for k, v in asdict(self).items())


def cases() -> list[audit.TargetPayload]:
    if transport.sha256_file(LEDGER) != LEDGER_SHA:
        raise ValueError("historical ledger changed")
    data = json.loads(LEDGER.read_text())
    interface = audit.ExperimentInterface.from_authoritative_declarations()
    receipts = {r["invocation_id"]: r for r in data["receipts"]}
    result = []
    for receipt in data["receipts"]:
        if not (receipt["stage"] == "target" and receipt["arm"] == "fresh"
                and receipt["budget_numerator"] == 0):
            continue
        prep = receipts[receipt["parent_preparation_id"]]
        incumbent, failures = audit.parse_installed_response(prep["response_text"])
        if failures or incumbent is None:
            raise ValueError("invalid retained preparation")
        original = data["target_payloads"][receipt["invocation_id"]]
        prep_payload = audit.preparation_payload(interface, prep["invocation_id"],
                                                 receipt["old_contract_id"])
        fresh, _ = audit.target_payload_pair(
            interface, target_id=original["common"]["target_id"],
            preparation_id=prep["invocation_id"],
            old_contract_id=receipt["old_contract_id"],
            new_contract_id=receipt["new_contract_id"], incumbent=incumbent,
            budget=(0, 1), preparation_payload_value=prep_payload,
            preparation_response_text=prep["response_text"])
        if fresh.as_json() != original:
            raise ValueError("declarations no longer reproduce the historical payload")
        result.append(fresh)
    if len(result) != 6:
        raise ValueError("expected all six arrivals")
    return result


def make_plan(case: audit.TargetPayload, probe: str, root: Path) -> transport.PlannedInvocation:
    if probe not in ("neutral", "explicit"):
        raise ValueError("unknown probe")
    identifier = f"{probe}-{case.common.old_contract.identifier}-{case.common.new_contract.identifier}"
    controls = DiagnosticControls()
    base = transport.plan_target(case, root / "isolated" / identifier, identifier, controls)
    schema = transport.response_output_schema(audit.ExperimentInterface.from_authoritative_declarations(), "target")
    schema["properties"]["explanation"]["maxLength"] = EXPLANATION_LIMIT
    if probe == "explicit":
        schema["properties"]["comparison"] = RateComparison.schema()
        schema["required"].append("comparison")
    payload = case.common.as_json()
    payload["instruction"] += NEUTRAL if probe == "neutral" else EXPLICIT
    payload["response_schema"] = schema
    text = audit.canonical_json(payload)
    turn = transport._turn_start_request(text, schema, controls, request_id=5)
    return replace(base, request_hash=audit.sha256_text(text), turn_start_request=turn)


def score(case: audit.TargetPayload, probe: str, response: str | None) -> dict:
    interface = audit.ExperimentInterface.from_authoritative_declarations()
    common = case.common
    frontier = audit.fixed_incumbent_frontier(interface, common.old_contract.identifier,
                                              common.new_contract.identifier, common.incumbent)
    expected = RateComparison.from_frontier(frontier)
    result = {"expected_comparison": asdict(expected), "parse_error": None,
              "table": None, "comparison_correct": None, "explanation": None}
    try:
        raw = audit.strict_json_loads(response or "")
        required = {"rows", "explanation"} | ({"comparison"} if probe == "explicit" else set())
        if not isinstance(raw, dict) or set(raw) != required:
            raise ValueError("response keys differ from probe schema")
        if not isinstance(raw["explanation"], str) or len(raw["explanation"]) > EXPLANATION_LIMIT:
            raise ValueError("invalid explanation")
        result["explanation"] = raw["explanation"]
        # Reuse the authoritative row parser without its old explanation cap.
        table, failures = audit.parse_updated_response(audit.canonical_json(
            {"rows": raw["rows"], "explanation": ""}))
        result["table"] = asdict(audit.score_updated_output(interface, common, table, failures))
        if probe == "explicit":
            result["reported_comparison"] = raw["comparison"]
            result["comparison_correct"] = expected.matches(raw["comparison"])
    except (ValueError, TypeError, KeyError) as exc:
        result["parse_error"] = str(exc)
    return result


def source_hashes() -> dict:
    names = (Path(__file__).name, "PENALTY_REPORTING_DIAGNOSTIC.md",
             "agent_context_audit.py", "codex_subscription_transport.py",
             "constrained_decoding_audit.py", "selector_optimization.py")
    return {name: transport.sha256_file(HERE / name) for name in names}


def prepare(root: Path, binary: Path) -> str:
    controls = DiagnosticControls()
    controls.validate()
    if root.exists() and any(root.iterdir()):
        raise FileExistsError("diagnostic directory already contains files")
    root.mkdir(parents=True, mode=0o700, exist_ok=True)
    observed = subprocess.check_output([str(binary), "--version"], text=True).strip()
    if observed != controls.codex_version:
        raise ValueError(f"unexpected CLI version {observed}")
    portable.verify_artifact(HERE / "pilot_artifact")
    plans = [make_plan(c, probe, root) for probe in ("neutral", "explicit") for c in cases()]
    for plan in plans:
        Path(plan.thread_start_request["params"]["cwd"]).mkdir(parents=True)
    preflight = transport._preflight_app_server(binary, plans[0],
        root / "private" / "preflight.jsonl", root / "private" / "preflight.stderr")
    manifest = {"study": "penalty-reporting-v1", "controls": asdict(controls),
                "ledger_sha256": LEDGER_SHA, "source_hashes": source_hashes(),
                "binary_sha256": transport.sha256_file(binary.resolve()),
                "preflight": preflight, "plans": [asdict(p) for p in plans]}
    transport._write_json_exclusive(root / "manifest.json", manifest)
    return transport.sha256_file(root / "manifest.json")


def run(root: Path, binary: Path, digest: str) -> dict:
    if transport.sha256_file(root / "manifest.json") != digest:
        raise ValueError("manifest digest mismatch")
    manifest = json.loads((root / "manifest.json").read_text())
    if manifest["source_hashes"] != source_hashes():
        raise ValueError("source changed after freeze")
    if manifest["binary_sha256"] != transport.sha256_file(binary.resolve()):
        raise ValueError("binary changed after freeze")
    controls = DiagnosticControls()
    if manifest["controls"] != asdict(controls):
        raise ValueError("controls changed")
    case_by_id = {f"{c.common.old_contract.identifier}-{c.common.new_contract.identifier}": c for c in cases()}
    backend = transport.StdioAppServerExchange(binary)
    with transport.RunLock(root):
        journal = transport.Journal(root / "journal.jsonl")
        if journal.records:
            raise RuntimeError("diagnostic already started; no automatic replay or retries")
        total = 0
        for raw in manifest["plans"]:
            plan = transport.PlannedInvocation(**raw)
            probe, case_id = plan.invocation_id.split("-", 1)
            if make_plan(case_by_id[case_id], probe, root) != plan:
                raise ValueError("frozen plan differs from declared diagnostic")
            journal.append("reserved", {"id": plan.invocation_id, "plan_hash": plan.plan_hash})
            outcome = backend.invoke(plan, root / "private" / f"{plan.invocation_id}.jsonl",
                root / "private" / f"{plan.invocation_id}.stderr",
                lambda: journal.append("dispatch", {"id": plan.invocation_id}),
                controls.wall_time_seconds)
            scored = score(case_by_id[case_id], probe, outcome.audit.response_text)
            receipt = {"id": plan.invocation_id, "plan_hash": plan.plan_hash,
                       "outcome": asdict(outcome), "score": scored}
            journal.append("terminal", receipt)
            transport._write_json_exclusive(root / "responses" / f"{plan.invocation_id}.json", receipt)
            print(plan.invocation_id, "table_optimal=", (scored["table"] or {}).get("frontier_success"),
                  "comparison_correct=", scored["comparison_correct"], flush=True)
            used = outcome.audit.reported_total_tokens
            if outcome.transport_error or outcome.context_overflow or used is None:
                return {"status": "stopped", "reason": outcome.transport_error or "overflow-or-missing-usage",
                        "last": plan.invocation_id}
            total += used
            if total >= controls.token_stop_threshold:
                return {"status": "stopped", "reason": "token-threshold", "reported_tokens": total}
        result = {"status": "complete", "calls": len(manifest["plans"]), "reported_tokens": total}
        transport._write_json_exclusive(root / "completion.json", result)
        return result


def main() -> None:
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("command", choices=("prepare", "run"))
    parser.add_argument("--run-dir", type=Path, required=True)
    parser.add_argument("--manifest-sha256")
    args = parser.parse_args()
    binary = Path(shutil.which("codex") or "/missing-codex")
    root = args.run_dir.resolve()
    if args.command == "prepare":
        print(prepare(root, binary))
    else:
        if not args.manifest_sha256:
            parser.error("run requires --manifest-sha256")
        print(json.dumps(run(root, binary, args.manifest_sha256)))


if __name__ == "__main__":
    main()


==> experiments/task_arrival/penalty_reporting_replay.py <==
"""Offline replay of the separate, frozen penalty-reporting diagnostic."""
from __future__ import annotations

from dataclasses import asdict
import json
from pathlib import Path

import penalty_reporting_diagnostic as diagnostic
import codex_subscription_transport as transport

ARTIFACT = Path(__file__).resolve().parent / "penalty_reporting_artifact"
MANIFEST_SHA = "f094536f5a10b7cff16c47ef42ff51e211f0cce56736d82fbed15b5f3d44334b"


def verify(root: Path = ARTIFACT) -> dict:
    if transport.sha256_file(root / "manifest.json") != MANIFEST_SHA:
        raise ValueError("frozen manifest changed")
    manifest = json.loads((root / "manifest.json").read_text())
    if manifest["source_hashes"] != diagnostic.source_hashes():
        raise ValueError("frozen diagnostic sources changed")
    if manifest["controls"] != asdict(diagnostic.DiagnosticControls()):
        raise ValueError("diagnostic controls changed")
    cases = {f"{c.common.old_contract.identifier}-{c.common.new_contract.identifier}": c
             for c in diagnostic.cases()}
    expected_ids = {p["invocation_id"] for p in manifest["plans"]}
    files = {p.stem: p for p in (root / "responses").glob("*.json")}
    if len(expected_ids) != 12 or set(files) != expected_ids:
        raise ValueError("missing or additional diagnostic response")
    annotations = json.loads((root / "neutral_annotations.json").read_text())
    neutral_ids = {i for i in expected_ids if i.startswith("neutral-")}
    if set(annotations) != neutral_ids:
        raise ValueError("manual annotations do not cover all neutral outputs")
    report = {"calls": 0, "optimal_tables": 0, "explicit_correct": 0,
              "neutral_comparisons": 0, "reported_tokens": 0}
    for raw in manifest["plans"]:
        plan = transport.PlannedInvocation(**raw)
        probe, case_id = plan.invocation_id.split("-", 1)
        original_root = Path(plan.thread_start_request["params"]["cwd"]).parents[1]
        if diagnostic.make_plan(cases[case_id], probe, original_root) != plan:
            raise ValueError("prompt does not derive from declared case")
        record = json.loads(files[plan.invocation_id].read_text())
        if record["id"] != plan.invocation_id or record["plan_hash"] != plan.plan_hash:
            raise ValueError("response bound to wrong prompt")
        outcome = record["outcome"]
        audit = outcome["audit"]
        if outcome["transport_error"] or outcome["context_overflow"] or not audit["accepted"]:
            raise ValueError("retained transport did not pass isolation audit")
        scored = diagnostic.score(cases[case_id], probe, audit["response_text"])
        if json.loads(json.dumps(scored)) != record["score"]:
            raise ValueError("recorded score does not replay")
        report["calls"] += 1
        report["reported_tokens"] += audit["reported_total_tokens"]
        report["optimal_tables"] += bool((scored["table"] or {}).get("frontier_success"))
        report["explicit_correct"] += scored["comparison_correct"] is True
        if probe == "neutral":
            category = annotations[plan.invocation_id]["category"]
            if category not in {"no comparison", "qualitative comparison",
                                "correct numeric excess", "incorrect numeric excess"}:
                raise ValueError("unknown manual category")
            report["neutral_comparisons"] += category != "no comparison"
    completion = json.loads((root / "completion.json").read_text())
    if completion != {"status": "complete", "calls": report["calls"],
                       "reported_tokens": report["reported_tokens"]}:
        raise ValueError("completion does not reconcile with receipts")
    return report


if __name__ == "__main__":
    print(json.dumps(verify(), indent=2))


==> experiments/task_arrival/publication_artifacts.py <==
"""Publication rendering for the pinned constrained-decoding audit.

The audit module is retained as frozen diagnostic evidence.  This boundary
derives reviewer-facing artifacts from its nominal report while owning only
publication terminology and number formatting.
"""

from __future__ import annotations

from collections.abc import Callable
from dataclasses import dataclass
from pathlib import Path

import constrained_decoding_audit as decoding
import matplotlib.pyplot as plt
from artifact_io import format_latex_scientific


@dataclass(frozen=True)
class PublicationPanel:
    title: str
    value_of: Callable[[decoding.TransitionResult], float]


PUBLICATION_PANELS = (
    PublicationPanel(
        "model-selected penalty (bits)",
        lambda transition: transition.model_selected_lock_penalty_bits,
    ),
    PublicationPanel(
        "best-installed-rule penalty (bits)",
        lambda transition: transition.unavoidable_lock_penalty_bits,
    ),
    PublicationPanel(
        "model revision excess",
        lambda transition: max(
            0.0,
            transition.model_selected_recourse_to_offline
            - transition.best_incumbent_recourse_to_offline,
        ),
    ),
)


def publication_macros(
    report: decoding.AuditReport,
) -> tuple[decoding.LatexMacro, ...]:
    """Derive publication-formatted macros from the audit-owned summary."""
    overrides = {
        "decodingMaxMipGap": format_latex_scientific(
            report.summary.maximum_reported_mip_gap,
            fraction_digits=1,
        )
    }
    return tuple(
        decoding.LatexMacro(macro.name, overrides.get(macro.name, macro.value))
        for macro in report.summary.latex_macros()
    ) + (
        decoding.LatexMacro(
            "decodingModelRevisionShort",
            decoding.MODEL_REVISION[:8],
        ),
    )


def write_publication_macros(report: decoding.AuditReport, output: Path) -> None:
    lines = ["% Generated by publication_artifacts.py; do not edit."]
    lines.extend(
        f"\\newcommand{{\\{macro.name}}}{{{macro.value}}}"
        for macro in publication_macros(report)
    )
    output.write_text("\n".join(lines) + "\n", encoding="utf-8")


def plot_publication_audit(report: decoding.AuditReport, output: Path) -> None:
    rows = report.transitions
    if not rows:
        raise ValueError("cannot plot an audit with no task transitions")
    orders = list(dict.fromkeys(row.order_label for row in rows))
    transitions = ("1->2", "2->3")

    def matrix(
        value_of: Callable[[decoding.TransitionResult], float],
    ) -> list[list[float]]:
        lookup = {
            (row.order_label, row.transition_label): value_of(row) for row in rows
        }
        return [
            [lookup[(order, transition)] for transition in transitions]
            for order in orders
        ]

    fig, axes = plt.subplots(1, 3, figsize=(7.15, 3.65), constrained_layout=True)
    for panel_index, (axis, panel) in enumerate(
        zip(axes, PUBLICATION_PANELS, strict=True)
    ):
        values = matrix(panel.value_of)
        image = axis.imshow(values, cmap="Greys", vmin=0.0, aspect="auto")
        maximum_value = max(value for row in values for value in row)
        for row_index, row in enumerate(values):
            for column_index, value in enumerate(row):
                text_color = "white" if value > 0.55 * maximum_value else "black"
                axis.text(
                    column_index,
                    row_index,
                    f"{value:.3f}",
                    ha="center",
                    va="center",
                    fontsize=6.5,
                    color=text_color,
                )
        axis.set_title(panel.title, fontsize=8.2)
        axis.set_xticks(
            range(len(transitions)),
            [transition.replace("->", "→") for transition in transitions],
            fontsize=7,
        )
        axis.set_yticks(range(len(orders)))
        if panel_index == 0:
            axis.set_yticklabels(
                [order.replace("->", "→") for order in orders], fontsize=6.2
            )
        else:
            axis.set_yticklabels([])
            axis.tick_params(axis="y", length=0)
        colorbar = fig.colorbar(image, ax=axis, shrink=0.72)
        colorbar.ax.tick_params(labelsize=6.5)
    fig.savefig(output, dpi=220, bbox_inches="tight")
    plt.close(fig)


def write_constrained_decoding_artifacts(
    report: decoding.AuditReport,
    output_dir: Path,
) -> None:
    """Write audit data, then derive its reviewer-facing presentation."""
    decoding.write_artifacts(report, output_dir)
    write_publication_macros(
        report,
        output_dir / "constrained_decoding_summary.tex",
    )
    plot_publication_audit(
        report,
        output_dir / "constrained_decoding_audit.pdf",
    )


==> experiments/task_arrival/random_gridworld_audit.py <==
"""Seeded audit of random ordered goal pairs on a 10-by-10 gridworld.

Each sample draws two distinct goals uniformly without replacement and then
shuffles their arrival order.  The source law is uniform on the 100 grid
states.  Mixed-integer programs compute the enlarged-task offline rate and the
least locked rate over every currently rate-optimal incumbent.  Positive cases
use locked dual/lower endpoints against feasible offline upper endpoints at the
recorded tolerance.  The audit records lock penalties only; the separate
exhaustive and grid-scaling audits compute recourse thresholds.
"""

from __future__ import annotations

import math
import random
from collections.abc import Sequence
from dataclasses import dataclass
from pathlib import Path

import gridworld_scaling_audit as mip
import matplotlib.pyplot as plt
import numpy as np
from artifact_io import write_dataclass_csv, write_json
from selector_optimization import minimum_value_difference_interval

DEFAULT_SIDE = 10
DEFAULT_SAMPLES = 100
DEFAULT_SEED = 20260820


@dataclass(frozen=True)
class SampledGoalPair:
    sample_id: int
    first_goal: mip.State
    arriving_goal: mip.State
    manhattan_distance: int

    def as_tasks(self) -> tuple[mip.Task, mip.Task]:
        """Project the ordered goal pair to the two task declarations."""
        return (
            ("first_goal", self.first_goal),
            ("arriving_goal", self.arriving_goal),
        )


@dataclass(frozen=True)
class SampledLockTransition:
    goal_pair: SampledGoalPair
    old_rate_bits: float
    enlarged_rate_bits: float
    best_locked_rate_bits: float
    unavoidable_penalty_bits: float
    penalty_lower_bound_bits: float
    penalty_upper_bound_bits: float
    penalty_certificate_margin_bits: float
    normalized_penalty: float
    old_rate_certificate: mip.MipCertificate
    enlarged_rate_certificate: mip.MipCertificate
    locked_rate_certificate: mip.MipCertificate
    maximum_reported_mip_gap: float


@dataclass(frozen=True)
class LockSummary:
    transitions: int
    unavoidable_lock_transitions: int
    unavoidable_lock_fraction: float
    penalty_bits: mip.PositiveRange
    normalized_penalty: mip.PositiveRange
    minimum_certification_margin_bits: float
    maximum_reported_mip_gap: float

    @classmethod
    def from_transitions(
        cls,
        transitions: Sequence[SampledLockTransition],
    ) -> LockSummary:
        """Aggregate exact transition results at the audit boundary."""
        if not transitions:
            raise ValueError("cannot summarize an empty transition collection")
        positive = [
            row
            for row in transitions
            if row.penalty_certificate_margin_bits > 0.0
        ]
        penalties = [row.penalty_lower_bound_bits for row in positive]
        normalized = [row.normalized_penalty for row in positive]
        return cls(
            transitions=len(transitions),
            unavoidable_lock_transitions=len(positive),
            unavoidable_lock_fraction=len(positive) / len(transitions),
            penalty_bits=mip.summarize_positive(penalties),
            normalized_penalty=mip.summarize_positive(normalized),
            minimum_certification_margin_bits=min(
                (row.penalty_certificate_margin_bits for row in positive),
                default=0.0,
            ),
            maximum_reported_mip_gap=max(
                row.maximum_reported_mip_gap for row in transitions
            ),
        )


@dataclass(frozen=True)
class RandomAuditScope:
    side: int
    states: int
    samples: int
    goals_per_pair: int
    transitions_per_pair: int
    seed: int
    source_law: str
    goal_sampling: str
    transition_dynamics: str
    incumbent_semantics: str


@dataclass(frozen=True)
class RandomGridworldAudit:
    scope: RandomAuditScope
    summary: LockSummary
    goal_pairs: tuple[SampledGoalPair, ...]
    transitions: tuple[SampledLockTransition, ...]


def sample_goal_pairs(
    *,
    side: int,
    samples: int,
    seed: int,
) -> tuple[SampledGoalPair, ...]:
    """Draw reproducible ordered pairs of distinct grid goals."""
    if side < 2:
        raise ValueError("side must be at least two")
    if samples <= 0:
        raise ValueError("samples must be positive")
    states = mip.grid_states(side)
    generator = random.Random(seed)
    pairs: list[SampledGoalPair] = []
    for sample_id in range(samples):
        first_goal, arriving_goal = generator.sample(states, 2)
        if generator.randrange(2):
            first_goal, arriving_goal = arriving_goal, first_goal
        pairs.append(
            SampledGoalPair(
                sample_id=sample_id,
                first_goal=first_goal,
                arriving_goal=arriving_goal,
                manhattan_distance=sum(
                    abs(left - right)
                    for left, right in zip(first_goal, arriving_goal, strict=True)
                ),
            )
        )
    return tuple(pairs)


def audit_goal_pair(
    *,
    side: int,
    goal_pair: SampledGoalPair,
) -> SampledLockTransition:
    """Compute the exact best-incumbent penalty for one ordered goal pair."""
    states = mip.grid_states(side)
    tasks = goal_pair.as_tasks()
    integer_weights = (1,) * len(states)
    old_optimum = mip.solve_entropy_optimum(states, tasks, (0,), integer_weights)
    enlarged_optimum = mip.solve_entropy_optimum(states, tasks, (0, 1), integer_weights)
    locked_result = mip.solve_best_locked_rate(
        states,
        tasks,
        (0,),
        1,
        integer_weights,
        old_optimum.rate_bits,
    )
    penalty = max(0.0, locked_result.objective - enlarged_optimum.rate_bits)
    penalty_interval = minimum_value_difference_interval(
        minuend_objective=locked_result.objective,
        minuend_certificate=locked_result.certificate,
        subtrahend_objective=enlarged_optimum.rate_bits,
        subtrahend_certificate=enlarged_optimum.certificate,
    )
    if penalty_interval.is_positive and enlarged_optimum.rate_bits <= mip.MIP_TOLERANCE:
        raise RuntimeError("positive lock penalty has zero enlarged-task rate")
    normalized_penalty = (
        penalty_interval.lower_bound / enlarged_optimum.rate_bits
        if penalty_interval.is_positive
        else 0.0
    )
    return SampledLockTransition(
        goal_pair=goal_pair,
        old_rate_bits=old_optimum.rate_bits,
        enlarged_rate_bits=enlarged_optimum.rate_bits,
        best_locked_rate_bits=locked_result.objective,
        unavoidable_penalty_bits=penalty,
        penalty_lower_bound_bits=penalty_interval.lower_bound,
        penalty_upper_bound_bits=penalty_interval.upper_bound,
        penalty_certificate_margin_bits=max(0.0, penalty_interval.positive_margin),
        normalized_penalty=normalized_penalty,
        old_rate_certificate=old_optimum.certificate,
        enlarged_rate_certificate=enlarged_optimum.certificate,
        locked_rate_certificate=locked_result.certificate,
        maximum_reported_mip_gap=max(
            old_optimum.certificate.relative_gap,
            enlarged_optimum.certificate.relative_gap,
            locked_result.certificate.relative_gap,
        ),
    )


def run_randomized_audit(
    *,
    side: int = DEFAULT_SIDE,
    samples: int = DEFAULT_SAMPLES,
    seed: int = DEFAULT_SEED,
) -> RandomGridworldAudit:
    """Run the seeded random-goal audit with exact best-incumbent semantics."""
    goal_pairs = sample_goal_pairs(
        side=side,
        samples=samples,
        seed=seed,
    )
    transitions = tuple(
        audit_goal_pair(side=side, goal_pair=goal_pair) for goal_pair in goal_pairs
    )
    summary = LockSummary.from_transitions(transitions)

    return RandomGridworldAudit(
        scope=RandomAuditScope(
            side=side,
            states=side * side,
            samples=samples,
            goals_per_pair=2,
            transitions_per_pair=1,
            seed=seed,
            source_law="uniform",
            goal_sampling="distinct grid states sampled uniformly without replacement",
            transition_dynamics="deterministic four-neighbor unit-cost shortest path",
            incumbent_semantics="minimum locked rate over every current-rate optimum",
        ),
        summary=summary,
        goal_pairs=goal_pairs,
        transitions=transitions,
    )


def format_percent(value: float) -> str:
    return rf"{100 * value:.1f}\%"


def format_range(value: mip.PositiveRange, *, percent: bool = False) -> str:
    scale = 100.0 if percent else 1.0
    suffix = r"\%" if percent else ""
    return (
        f"{scale * value.median:.3f}{suffix} "
        f"[{scale * value.minimum:.3f}{suffix}, "
        f"{scale * value.maximum:.3f}{suffix}]"
    )


def write_summary_table(result: RandomGridworldAudit, output: Path) -> None:
    """Write the manuscript table from the nominal summary records."""
    rows = (
        (
            r"$1\!\to\!2$",
            result.summary.transitions,
            result.summary.unavoidable_lock_transitions,
            format_percent(result.summary.unavoidable_lock_fraction),
            format_range(result.summary.penalty_bits),
            format_range(result.summary.normalized_penalty, percent=True),
        ),
    )
    body = "\n".join(" & ".join(map(str, row)) + r" \\" for row in rows)
    table = rf"""% Auto-generated by experiments/task_arrival/random_gridworld_audit.py.
\begin{{table}}[t]
\centering
\caption{{Seeded random-goal audit on the $10\times10$ grid. Positive penalty
entries report median [minimum, maximum] over positive transitions.}}
\label{{tab:random-gridworld-audit}}
\resizebox{{\columnwidth}}{{!}}{{%
\begin{{tabular}}{{@{{}}lrrrrr@{{}}}}
\toprule
Stage & Trials & Positive & Fraction & Penalty (bit) & Penalty/$D_P(U)$ \\
\midrule
{body}
\bottomrule
\end{{tabular}}%
}}
\end{{table}}
"""
    output.write_text(table, encoding="utf-8")


def write_summary_macros(result: RandomGridworldAudit, output: Path) -> None:
    """Write stable manuscript macros from the randomized-audit summary."""
    maximum_gap = result.summary.maximum_reported_mip_gap
    if maximum_gap <= 1e-12:
        maximum_gap_tex = "0"
    else:
        exponent = math.floor(math.log10(maximum_gap))
        mantissa = maximum_gap / (10**exponent)
        maximum_gap_tex = rf"{mantissa:.1f}\times10^{{{exponent}}}"

    values = (
        ("randomAuditSide", result.scope.side),
        ("randomAuditStateCount", result.scope.states),
        ("randomAuditSampleCount", result.scope.samples),
        ("randomAuditGoalCount", result.scope.goals_per_pair),
        ("randomAuditTransitionCount", result.summary.transitions),
        (
            "randomAuditPositiveCount",
            result.summary.unavoidable_lock_transitions,
        ),
        (
            "randomAuditPositivePercent",
            format_percent(result.summary.unavoidable_lock_fraction),
        ),
        (
            "randomAuditMinPenalty",
            f"{result.summary.penalty_bits.minimum:.3f}",
        ),
        (
            "randomAuditMedianPenalty",
            f"{result.summary.penalty_bits.median:.3f}",
        ),
        (
            "randomAuditMaxPenalty",
            f"{result.summary.penalty_bits.maximum:.3f}",
        ),
        (
            "randomAuditMinNormalizedPenalty",
            format_percent(result.summary.normalized_penalty.minimum),
        ),
        (
            "randomAuditMedianNormalizedPenalty",
            format_percent(result.summary.normalized_penalty.median),
        ),
        (
            "randomAuditMaxNormalizedPenalty",
            format_percent(result.summary.normalized_penalty.maximum),
        ),
        (
            "randomAuditMinCertificateMargin",
            f"{result.summary.minimum_certification_margin_bits:.6f}",
        ),
        ("randomAuditSeed", result.scope.seed),
        ("randomAuditComparisonTolerance", r"10^{-8}"),
        ("randomAuditMaxMipGap", maximum_gap_tex),
    )
    lines = [
        "% Auto-generated by experiments/task_arrival/random_gridworld_audit.py.",
        *(f"\\newcommand{{\\{name}}}{{{value}}}" for name, value in values),
    ]
    output.write_text("\n".join(lines) + "\n", encoding="utf-8")


def plot_audit(result: RandomGridworldAudit, output: Path) -> None:
    """Plot exact prevalence and normalized positive-penalty distribution."""
    positive = np.asarray(
        [
            row.normalized_penalty
            for row in result.transitions
            if row.penalty_certificate_margin_bits > 0.0
        ]
    )
    zero_count = (
        result.summary.transitions - result.summary.unavoidable_lock_transitions
    )
    fig, axes = plt.subplots(1, 2, figsize=(7.15, 2.15), constrained_layout=True)

    axes[0].bar(
        ("zero", "positive"),
        (zero_count, result.summary.unavoidable_lock_transitions),
        color=("#d9d9d9", "#333333"),
        edgecolor="#111111",
        linewidth=0.7,
    )
    axes[0].set_ylabel("sampled ordered goal pairs", fontsize=7.5)
    axes[0].set_title("Best-installed-rule penalty class", fontsize=8.5)

    bins = np.linspace(0.0, max(0.05, float(positive.max())), 11)
    axes[1].hist(positive, bins=bins, color="#777777", edgecolor="#111111")
    axes[1].axvline(
        result.summary.normalized_penalty.median,
        color="#111111",
        linestyle="--",
        linewidth=1.0,
        label="positive median",
    )
    axes[1].set_xlabel(r"penalty / $D_P(U)$", fontsize=7.5)
    axes[1].set_ylabel("positive samples", fontsize=7.5)
    axes[1].set_title("Normalized positive penalties", fontsize=8.5)
    axes[1].legend(frameon=False, fontsize=7)

    for axis in axes:
        axis.tick_params(labelsize=7)
        axis.grid(axis="y", alpha=0.22)
    fig.savefig(output, dpi=220, bbox_inches="tight")
    plt.close(fig)


def write_artifacts(result: RandomGridworldAudit, output_dir: Path) -> None:
    """Serialize the randomized audit through the shared artifact boundary."""
    output_dir.mkdir(parents=True, exist_ok=True)
    write_json(result, output_dir / "random_gridworld_results.json")
    write_dataclass_csv(
        result.goal_pairs,
        output_dir / "random_gridworld_goal_pairs.csv",
    )
    write_dataclass_csv(
        result.transitions,
        output_dir / "random_gridworld_transitions.csv",
    )
    write_summary_table(result, output_dir / "random_gridworld_table.tex")
    write_summary_macros(result, output_dir / "random_gridworld_summary.tex")
    plot_audit(result, output_dir / "random_gridworld_audit.pdf")


==> experiments/task_arrival/selector_optimization.py <==
"""Generic exact and local-search optimization for finite selector entropy.

The manuscript audits instantiate this module with grid actions, constrained
decoder tokens, or synthetic tool labels.  The optimizer itself is deliberately
domain-blind: each state supplies a finite set of admissible labels and an
integer source weight.
"""

from __future__ import annotations

import itertools
import math
import random
from collections.abc import Callable, Hashable, Iterable, Sequence
from dataclasses import dataclass
from typing import TypeVar

import numpy as np
from scipy.optimize import Bounds, LinearConstraint, milp, minimize
from scipy.sparse import coo_matrix

Assignment = TypeVar("Assignment")
Label = TypeVar("Label", bound=Hashable)

MIP_TOLERANCE = 1e-8


def entropy_atom(mass: int, total_mass: int) -> float:
    """Return the contribution of one integer-mass fiber to entropy."""
    if total_mass <= 0:
        raise ValueError("total mass must be positive")
    if mass < 0 or mass > total_mass:
        raise ValueError("fiber mass must lie between zero and total mass")
    if mass == 0:
        return 0.0
    probability = mass / total_mass
    return -probability * math.log2(probability)


def subset_sums(weights: Iterable[int]) -> tuple[int, ...]:
    """Enumerate attainable sums of a finite integer-weight collection."""
    reachable = {0}
    for weight in weights:
        if weight <= 0:
            raise ValueError("source weights must be positive integers")
        reachable |= {value + weight for value in tuple(reachable)}
    return tuple(sorted(reachable))


@dataclass(frozen=True)
class MipCertificate:
    """Solver termination record attached to one finite MILP objective."""

    status_code: int
    status: str
    objective_lower_bound: float
    relative_gap: float


@dataclass(frozen=True)
class SolvedMip:
    """Internal MILP result with primal values and a nominal certificate."""

    objective: float
    values: np.ndarray
    certificate: MipCertificate


@dataclass(frozen=True)
class ExactSelectorSolution:
    """One exact MILP optimum and the selected assignment at every state."""

    rate_bits: float
    certificate: MipCertificate
    assignments: tuple[object, ...]


@dataclass(frozen=True)
class LocalSearchSolution:
    """Best feasible selector found by seeded coordinate descent."""

    rate_bits: float
    additive_cost: float
    objective: float
    assignments: tuple[Hashable, ...]
    restarts: int
    sweeps: int


@dataclass(frozen=True)
class OptimizationValue:
    """Objective value and solver certificate for a coupled selector problem."""

    objective: float
    certificate: MipCertificate


@dataclass(frozen=True)
class NumericalDifferenceInterval:
    """Primal--dual interval for the difference of two minimum values."""

    lower_bound: float
    upper_bound: float
    comparison_tolerance: float

    @property
    def positive_margin(self) -> float:
        """Amount by which the lower endpoint clears the declared tolerance."""
        return self.lower_bound - self.comparison_tolerance

    @property
    def is_positive(self) -> bool:
        """Whether positivity survives the declared numerical tolerance."""
        return self.positive_margin > 0.0


def minimum_value_difference_interval(
    *,
    minuend_objective: float,
    minuend_certificate: MipCertificate,
    subtrahend_objective: float,
    subtrahend_certificate: MipCertificate,
    comparison_tolerance: float = MIP_TOLERANCE,
) -> NumericalDifferenceInterval:
    """Bound ``minuend optimum - subtrahend optimum`` from solver records.

    A solver dual bound is a numerical lower endpoint for a minimum, while a
    feasible primal objective is an upper endpoint.  Pairing them in opposite
    directions yields a conservative interval for the difference.  Positivity
    is reported only when its lower endpoint clears ``comparison_tolerance``.
    """
    if comparison_tolerance <= 0.0:
        raise ValueError("comparison_tolerance must be positive")
    lower = max(
        0.0,
        minuend_certificate.objective_lower_bound - subtrahend_objective,
    )
    upper = max(
        0.0,
        minuend_objective - subtrahend_certificate.objective_lower_bound,
    )
    if lower > upper + comparison_tolerance:
        raise RuntimeError("inconsistent primal--dual difference interval")
    return NumericalDifferenceInterval(
        lower_bound=lower,
        upper_bound=max(lower, upper),
        comparison_tolerance=comparison_tolerance,
    )


@dataclass(frozen=True)
class ConvexActionRateSolution:
    """Hypergraph action rate with an a posteriori convexity certificate."""

    rate_bits: float
    lower_bound_bits: float
    certificate_gap_bits: float
    iterations: int
    output_support: int


class SparseMip:
    """Small builder for the exact finite selector MILPs used by the audits."""

    def __init__(self) -> None:
        self.objective: list[float] = []
        self.integrality: list[int] = []
        self.lower_bounds: list[float] = []
        self.upper_bounds: list[float] = []
        self.row_indices: list[int] = []
        self.column_indices: list[int] = []
        self.values: list[float] = []
        self.constraint_lower: list[float] = []
        self.constraint_upper: list[float] = []

    def add_binary(self, objective: float = 0.0) -> int:
        index = len(self.objective)
        self.objective.append(objective)
        self.integrality.append(1)
        self.lower_bounds.append(0.0)
        self.upper_bounds.append(1.0)
        return index

    def add_constraint(
        self,
        coefficients: Iterable[tuple[int, float]],
        lower: float,
        upper: float,
    ) -> None:
        row = len(self.constraint_lower)
        for column, value in coefficients:
            if value:
                self.row_indices.append(row)
                self.column_indices.append(column)
                self.values.append(float(value))
        self.constraint_lower.append(lower)
        self.constraint_upper.append(upper)

    def solve_with_values(self) -> SolvedMip:
        matrix = coo_matrix(
            (self.values, (self.row_indices, self.column_indices)),
            shape=(len(self.constraint_lower), len(self.objective)),
        ).tocsr()
        result = milp(
            c=np.asarray(self.objective),
            integrality=np.asarray(self.integrality),
            bounds=Bounds(self.lower_bounds, self.upper_bounds),
            constraints=LinearConstraint(
                matrix, self.constraint_lower, self.constraint_upper
            ),
            options={"presolve": True, "mip_rel_gap": 0.0},
        )
        if not result.success or result.fun is None:
            raise RuntimeError(f"selector-optimization MILP failed: {result.message}")
        if result.x is None:
            raise RuntimeError("selector-optimization MILP returned no primal solution")
        objective = float(result.fun)
        raw_dual_bound = getattr(result, "mip_dual_bound", None)
        dual_bound = objective if raw_dual_bound is None else float(raw_dual_bound)
        raw_gap = getattr(result, "mip_gap", None)
        gap = 0.0 if raw_gap is None else float(raw_gap)
        return SolvedMip(
            objective=objective,
            values=np.asarray(result.x),
            certificate=MipCertificate(
                status_code=int(result.status),
                status=str(result.message),
                objective_lower_bound=dual_bound,
                relative_gap=gap,
            ),
        )

    def solve(self) -> OptimizationValue:
        result = self.solve_with_values()
        return OptimizationValue(result.objective, result.certificate)


def add_assignment_constraints(
    problem: SparseMip,
    states: Sequence[object],
    integer_weights: Sequence[int],
    assignments_by_state: Sequence[Sequence[Assignment]],
    label_of: Callable[[Assignment], Label],
    objective_entropy: bool,
) -> tuple[list[list[int]], dict[Label, dict[int, int]], int]:
    """Add one assignment per state and exact mass indicators per label."""
    if len(states) != len(integer_weights) or len(states) != len(assignments_by_state):
        raise ValueError("states, weights, and assignment families must align")
    if not states:
        raise ValueError("at least one state is required")
    if any(not assignments for assignments in assignments_by_state):
        raise ValueError("every state needs at least one admissible assignment")
    if any(weight <= 0 for weight in integer_weights):
        raise ValueError("source weights must be positive integers")

    total_mass = sum(integer_weights)
    assignment_variables: list[list[int]] = []
    label_assignment_columns: dict[Label, list[tuple[int, int, int]]] = {}
    for state_index, assignments in enumerate(assignments_by_state):
        columns: list[int] = []
        for assignment in assignments:
            column = problem.add_binary()
            columns.append(column)
            label = label_of(assignment)
            label_assignment_columns.setdefault(label, []).append(
                (column, state_index, integer_weights[state_index])
            )
        assignment_variables.append(columns)

    for columns in assignment_variables:
        problem.add_constraint(((column, 1.0) for column in columns), 1.0, 1.0)

    mass_variables: dict[Label, dict[int, int]] = {}
    for label, weighted_columns in label_assignment_columns.items():
        eligible_weights = {
            state_index: weight for _, state_index, weight in weighted_columns
        }
        by_mass: dict[int, int] = {}
        for mass in subset_sums(eligible_weights.values()):
            coefficient = entropy_atom(mass, total_mass) if objective_entropy else 0.0
            by_mass[mass] = problem.add_binary(coefficient)
        mass_variables[label] = by_mass
        problem.add_constraint(((column, 1.0) for column in by_mass.values()), 1.0, 1.0)
        problem.add_constraint(
            itertools.chain(
                ((column, weight) for column, _, weight in weighted_columns),
                ((column, -mass) for mass, column in by_mass.items()),
            ),
            0.0,
            0.0,
        )
    return assignment_variables, mass_variables, total_mass


def entropy_expression(
    mass_variables: dict[Label, dict[int, int]], total_mass: int
) -> list[tuple[int, float]]:
    return [
        (column, entropy_atom(mass, total_mass))
        for by_mass in mass_variables.values()
        for mass, column in by_mass.items()
    ]


def add_projected_mass_variables(
    problem: SparseMip,
    assignments_by_state: Sequence[Sequence[Assignment]],
    assignment_variables: Sequence[Sequence[int]],
    integer_weights: Sequence[int],
    total_mass: int,
    projection: Callable[[Assignment], Label],
    *,
    objective_entropy: bool,
) -> dict[Label, dict[int, int]]:
    """Track exact output masses after projecting a joint assignment."""
    label_columns: dict[Label, list[tuple[int, int, int]]] = {}
    for state_index, (assignments, columns) in enumerate(
        zip(assignments_by_state, assignment_variables, strict=True)
    ):
        state_weight = integer_weights[state_index]
        for assignment, column in zip(assignments, columns, strict=True):
            label = projection(assignment)
            label_columns.setdefault(label, []).append(
                (column, state_index, state_weight)
            )

    mass_variables: dict[Label, dict[int, int]] = {}
    for label, weighted_columns in label_columns.items():
        eligible_weights = {
            state_index: weight for _, state_index, weight in weighted_columns
        }
        by_mass: dict[int, int] = {}
        for mass in subset_sums(eligible_weights.values()):
            coefficient = entropy_atom(mass, total_mass) if objective_entropy else 0.0
            by_mass[mass] = problem.add_binary(coefficient)
        mass_variables[label] = by_mass
        problem.add_constraint(((column, 1.0) for column in by_mass.values()), 1.0, 1.0)
        problem.add_constraint(
            itertools.chain(
                ((column, weight) for column, _, weight in weighted_columns),
                ((column, -mass) for mass, column in by_mass.items()),
            ),
            0.0,
            0.0,
        )
    return mass_variables


def selector_entropy(
    labels: Sequence[Hashable], integer_weights: Sequence[int]
) -> float:
    """Evaluate the output entropy of a feasible selector."""
    if len(labels) != len(integer_weights) or not labels:
        raise ValueError("labels and nonempty weights must align")
    masses: dict[Hashable, int] = {}
    for label, weight in zip(labels, integer_weights, strict=True):
        if weight <= 0:
            raise ValueError("source weights must be positive integers")
        masses[label] = masses.get(label, 0) + weight
    total_mass = sum(integer_weights)
    return sum(entropy_atom(mass, total_mass) for mass in masses.values())


def solve_convex_action_rate(
    labels_by_state: Sequence[Sequence[Label]],
    integer_weights: Sequence[int],
    *,
    tolerance: float = 1e-10,
    max_iterations: int = 5_000,
) -> ConvexActionRateSolution:
    """Compute the finite hypergraph action rate and a certified lower bound.

    The variational identity

    ``G = min_q -sum_x p(x) log2 q(A_x)``

    follows by minimizing relative entropy over each state's admissible
    conditional distribution.  The returned lower bound is the supporting
    hyperplane bound for this convex objective at the numerical solution.
    """
    if tolerance <= 0.0 or max_iterations <= 0:
        raise ValueError("tolerance and max_iterations must be positive")
    if len(labels_by_state) != len(integer_weights) or not labels_by_state:
        raise ValueError("label families and nonempty weights must align")
    if any(weight <= 0 for weight in integer_weights):
        raise ValueError("source weights must be positive integers")

    normalized = tuple(tuple(dict.fromkeys(labels)) for labels in labels_by_state)
    if any(not labels for labels in normalized):
        raise ValueError("every state needs at least one admissible label")
    label_indices: dict[Label, int] = {}
    for labels in normalized:
        for label in labels:
            if label not in label_indices:
                label_indices[label] = len(label_indices)

    incidence = np.zeros((len(normalized), len(label_indices)), dtype=float)
    for state_index, labels in enumerate(normalized):
        for label in labels:
            incidence[state_index, label_indices[label]] = 1.0
    probabilities = np.asarray(integer_weights, dtype=float)
    probabilities /= probabilities.sum()
    logarithm_base = math.log(2.0)

    def value(distribution: np.ndarray) -> float:
        admissible_mass = incidence @ distribution
        if np.any(admissible_mass <= 0.0):
            return math.inf
        return float(-np.dot(probabilities, np.log(admissible_mass)) / logarithm_base)

    def gradient(distribution: np.ndarray) -> np.ndarray:
        admissible_mass = incidence @ distribution
        if np.any(admissible_mass <= 0.0):
            raise ValueError("candidate output law leaves a state unsupported")
        return -(incidence.T @ (probabilities / admissible_mass)) / logarithm_base

    alphabet_size = len(label_indices)
    initial = np.full(alphabet_size, 1.0 / alphabet_size)
    result = minimize(
        value,
        initial,
        jac=gradient,
        method="SLSQP",
        bounds=Bounds(np.zeros(alphabet_size), np.ones(alphabet_size)),
        constraints=LinearConstraint(np.ones((1, alphabet_size)), 1.0, 1.0),
        options={"ftol": tolerance, "maxiter": max_iterations, "disp": False},
    )
    if not result.success or result.x is None:
        raise RuntimeError(f"convex action-rate optimization failed: {result.message}")
    distribution = np.maximum(np.asarray(result.x, dtype=float), 0.0)
    distribution /= distribution.sum()
    rate = value(distribution)
    slope = gradient(distribution)
    lower_bound = rate + float(np.min(slope) - np.dot(slope, distribution))
    lower_bound = max(0.0, min(rate, lower_bound))
    return ConvexActionRateSolution(
        rate_bits=rate,
        lower_bound_bits=lower_bound,
        certificate_gap_bits=rate - lower_bound,
        iterations=int(getattr(result, "nit", 0)),
        output_support=int(np.count_nonzero(distribution > tolerance)),
    )


def solve_entropy_assignments(
    assignments_by_state: Sequence[Sequence[Assignment]],
    integer_weights: Sequence[int],
    label_of: Callable[[Assignment], Label],
) -> ExactSelectorSolution:
    """Solve the explicit finite selector-rate problem exactly."""
    states = tuple(range(len(assignments_by_state)))
    problem = SparseMip()
    columns, _, _ = add_assignment_constraints(
        problem,
        states,
        integer_weights,
        assignments_by_state,
        label_of,
        objective_entropy=True,
    )
    result = problem.solve_with_values()
    selected: list[object] = []
    for assignments, state_columns in zip(assignments_by_state, columns, strict=True):
        chosen = [
            assignment
            for assignment, column in zip(assignments, state_columns, strict=True)
            if result.values[column] > 0.5
        ]
        if len(chosen) != 1:
            raise RuntimeError("selector MILP did not choose one assignment per state")
        selected.append(chosen[0])
    return ExactSelectorSolution(result.objective, result.certificate, tuple(selected))


def solve_best_compatible_rate(
    old_labels_by_state: Sequence[Sequence[Label]],
    enlarged_labels_by_state: Sequence[Sequence[Label]],
    integer_weights: Sequence[int],
    *,
    compatible: Callable[[Label, Label], bool],
    old_optimum: float,
    tolerance: float = MIP_TOLERANCE,
) -> OptimizationValue:
    """Minimize enlarged rate over every old optimum satisfying compatibility."""
    if len(old_labels_by_state) != len(enlarged_labels_by_state):
        raise ValueError("old and enlarged state families must align")
    assignments = [
        tuple(
            (old_label, enlarged_label)
            for old_label in old_labels
            for enlarged_label in enlarged_labels
            if compatible(old_label, enlarged_label)
        )
        for old_labels, enlarged_labels in zip(
            old_labels_by_state, enlarged_labels_by_state, strict=True
        )
    ]
    states = tuple(range(len(assignments)))
    problem = SparseMip()
    columns, old_masses, total_mass = add_assignment_constraints(
        problem,
        states,
        integer_weights,
        assignments,
        lambda pair: pair[0],
        objective_entropy=False,
    )
    add_projected_mass_variables(
        problem,
        assignments,
        columns,
        integer_weights,
        total_mass,
        lambda pair: pair[1],
        objective_entropy=True,
    )
    problem.add_constraint(
        entropy_expression(old_masses, total_mass),
        -math.inf,
        old_optimum + tolerance,
    )
    return problem.solve()


def solve_minimum_recourse_to_optima(
    old_labels_by_state: Sequence[Sequence[Label]],
    enlarged_labels_by_state: Sequence[Sequence[Label]],
    integer_weights: Sequence[int],
    *,
    compatible: Callable[[Label, Label], bool],
    old_optimum: float,
    enlarged_optimum: float,
    tolerance: float = MIP_TOLERANCE,
) -> OptimizationValue:
    """Minimize changed source mass between old and enlarged optimum selectors."""
    if len(old_labels_by_state) != len(enlarged_labels_by_state):
        raise ValueError("old and enlarged state families must align")
    assignments = [
        tuple(
            (old_label, enlarged_label)
            for old_label in old_labels
            for enlarged_label in enlarged_labels
        )
        for old_labels, enlarged_labels in zip(
            old_labels_by_state, enlarged_labels_by_state, strict=True
        )
    ]
    total_mass = sum(integer_weights)
    problem = SparseMip()
    assignment_variables: list[list[int]] = []
    for pairs, weight in zip(assignments, integer_weights, strict=True):
        columns = [
            problem.add_binary(
                0.0 if compatible(old_label, enlarged_label) else weight / total_mass
            )
            for old_label, enlarged_label in pairs
        ]
        assignment_variables.append(columns)
        problem.add_constraint(((column, 1.0) for column in columns), 1.0, 1.0)

    old_masses = add_projected_mass_variables(
        problem,
        assignments,
        assignment_variables,
        integer_weights,
        total_mass,
        lambda pair: pair[0],
        objective_entropy=False,
    )
    enlarged_masses = add_projected_mass_variables(
        problem,
        assignments,
        assignment_variables,
        integer_weights,
        total_mass,
        lambda pair: pair[1],
        objective_entropy=False,
    )
    problem.add_constraint(
        entropy_expression(old_masses, total_mass),
        -math.inf,
        old_optimum + tolerance,
    )
    problem.add_constraint(
        entropy_expression(enlarged_masses, total_mass),
        -math.inf,
        enlarged_optimum + tolerance,
    )
    return problem.solve()


def local_search_entropy(
    labels_by_state: Sequence[Sequence[Label]],
    integer_weights: Sequence[int],
    *,
    restarts: int,
    seed: int,
    max_sweeps: int = 100,
    assignment_cost: Callable[[int, Label], float] | None = None,
) -> LocalSearchSolution:
    """Find a feasible selector for entropy plus an optional additive cost."""
    if restarts <= 0 or max_sweeps <= 0:
        raise ValueError("restarts and max_sweeps must be positive")
    if len(labels_by_state) != len(integer_weights) or not labels_by_state:
        raise ValueError("label families and nonempty weights must align")
    normalized = tuple(tuple(dict.fromkeys(labels)) for labels in labels_by_state)
    if any(not labels for labels in normalized):
        raise ValueError("every state needs at least one admissible label")
    if any(weight <= 0 for weight in integer_weights):
        raise ValueError("source weights must be positive integers")

    generator = random.Random(seed)
    best_labels: tuple[Label, ...] | None = None
    best_rate = math.inf
    best_additive_cost = math.inf
    best_objective = math.inf
    total_sweeps = 0
    total_mass = sum(integer_weights)

    label_rank: dict[Label, int] = {}
    for labels in normalized:
        for label in labels:
            if label not in label_rank:
                label_rank[label] = len(label_rank)

    def greedy_initialization() -> list[Label]:
        remaining = set(range(len(normalized)))
        selected: list[Label | None] = [None] * len(normalized)
        while remaining:
            best_label = max(
                label_rank,
                key=lambda label: (
                    sum(
                        integer_weights[index]
                        for index in remaining
                        if label in normalized[index]
                    ),
                    -label_rank[label],
                ),
            )
            covered = [index for index in remaining if best_label in normalized[index]]
            if not covered:
                raise RuntimeError("greedy selector found an uncovered state")
            for index in covered:
                selected[index] = best_label
                remaining.remove(index)
        if any(label is None for label in selected):
            raise RuntimeError("greedy selector left a state unassigned")
        return [label for label in selected if label is not None]

    for restart in range(restarts):
        if restart == 0:
            selected = greedy_initialization()
        else:
            selected = [generator.choice(labels) for labels in normalized]
        masses: dict[Label, int] = {}
        for label, weight in zip(selected, integer_weights, strict=True):
            masses[label] = masses.get(label, 0) + weight
        additive_cost = sum(
            assignment_cost(index, label) if assignment_cost is not None else 0.0
            for index, label in enumerate(selected)
        )

        for _ in range(max_sweeps):
            total_sweeps += 1
            changed = False
            order = list(range(len(selected)))
            generator.shuffle(order)
            for state_index in order:
                current = selected[state_index]
                weight = integer_weights[state_index]
                current_mass = masses[current]
                best = current
                best_delta = 0.0
                for candidate in normalized[state_index]:
                    if candidate == current:
                        continue
                    candidate_mass = masses.get(candidate, 0)
                    delta = (
                        entropy_atom(current_mass - weight, total_mass)
                        + entropy_atom(candidate_mass + weight, total_mass)
                        - entropy_atom(current_mass, total_mass)
                        - entropy_atom(candidate_mass, total_mass)
                    )
                    if assignment_cost is not None:
                        delta += assignment_cost(state_index, candidate)
                        delta -= assignment_cost(state_index, current)
                    if delta < best_delta - 1e-15:
                        best = candidate
                        best_delta = delta
                if best != current:
                    masses[current] -= weight
                    if masses[current] == 0:
                        del masses[current]
                    masses[best] = masses.get(best, 0) + weight
                    selected[state_index] = best
                    if assignment_cost is not None:
                        additive_cost += assignment_cost(state_index, best)
                        additive_cost -= assignment_cost(state_index, current)
                    changed = True
            if not changed:
                break

        labels = tuple(selected)
        rate = selector_entropy(labels, integer_weights)
        objective = rate + additive_cost
        if objective < best_objective - 1e-15:
            best_rate = rate
            best_additive_cost = additive_cost
            best_objective = objective
            best_labels = labels

    if best_labels is None:
        raise RuntimeError("local search failed to produce a feasible selector")
    return LocalSearchSolution(
        rate_bits=best_rate,
        additive_cost=best_additive_cost,
        objective=best_objective,
        assignments=best_labels,
        restarts=restarts,
        sweeps=total_sweeps,
    )


==> experiments/task_arrival/synthetic_interface_audit.py <==
"""Medium-scale audit for random finite continual-action interfaces.

The audit complements the structured grid calculations with heterogeneous
finite correspondences.  It combines a convex lower bound (the hypergraph
action rate) with a feasible greedy-coordinate selector.  Their difference is
an a posteriori certificate for the deterministic rate.  A nested hard-replay
update then traces how protecting more old outputs changes rate and recourse.
"""

from __future__ import annotations

import hashlib
import random
from collections.abc import Sequence
from dataclasses import dataclass
from pathlib import Path
from statistics import median

import matplotlib.pyplot as plt
from artifact_io import (
    format_latex_scientific,
    json_text,
    write_dataclass_csv,
    write_json,
)
from selector_optimization import (
    ConvexActionRateSolution,
    LocalSearchSolution,
    local_search_entropy,
    solve_convex_action_rate,
)

OldProfile = tuple[int]
EnlargedProfile = tuple[int, int]
CERTIFIED_POSITIVE_TOLERANCE = 1e-9


@dataclass(frozen=True)
class SyntheticProtocol:
    """Pinned protocol for the medium-scale correspondence audit."""

    states: int = 100
    actions: int = 8
    valid_actions_per_task: int = 3
    trials: int = 50
    seed: int = 813_221
    local_search_restarts: int = 32
    replay_fractions: tuple[float, ...] = (0.0, 0.1, 0.25, 0.5, 1.0)
    convex_tolerance: float = 1e-10


@dataclass(frozen=True)
class SyntheticInstance:
    """One random pair of old and arriving admissibility correspondences."""

    old_actions: tuple[tuple[int, ...], ...]
    arriving_actions: tuple[tuple[int, ...], ...]
    integer_weights: tuple[int, ...]


@dataclass(frozen=True)
class ReplayUpdateAudit:
    """One hard functional-replay update for one trial."""

    trial: int
    protected_fraction: float
    protected_states: int
    rate_bits: float
    excess_over_best_known_bits: float
    recourse_mass: float


@dataclass(frozen=True)
class SyntheticTrialAudit:
    """Certified rate interval and installed-interface penalty for one trial."""

    trial: int
    seed: int
    instance_sha256: str
    old_rate_lower_bits: float
    old_rate_upper_bits: float
    old_certificate_width_bits: float
    offline_rate_lower_bits: float
    offline_rate_upper_bits: float
    locked_rate_lower_bits: float
    locked_rate_upper_bits: float
    heuristic_zero_recourse_excess_bits: float
    certified_lock_penalty_lower_bits: float
    certified_lock_penalty_upper_bits: float
    maximum_convex_certificate_gap_bits: float


@dataclass(frozen=True)
class SyntheticSummary:
    """Aggregate outcomes reported in the manuscript and supplement."""

    trials: int
    states: int
    actions: int
    heuristic_positive_trials: int
    certified_positive_trials: int
    minimum_certified_lock_penalty_lower_bits: float
    minimum_certification_margin_bits: float
    median_heuristic_zero_recourse_excess_bits: float
    median_certified_lock_penalty_lower_bits: float
    median_old_certificate_width_bits: float
    maximum_convex_certificate_gap_bits: float


@dataclass(frozen=True)
class SyntheticInterfaceAudit:
    """Complete nominal result of the medium-scale audit."""

    protocol: SyntheticProtocol
    summary: SyntheticSummary
    trials: tuple[SyntheticTrialAudit, ...]
    replay_updates: tuple[ReplayUpdateAudit, ...]


def validate_protocol(protocol: SyntheticProtocol) -> None:
    if protocol.states <= 0 or protocol.actions <= 1 or protocol.trials <= 0:
        raise ValueError("states, actions, and trials must be positive")
    if not 0 < protocol.valid_actions_per_task <= protocol.actions:
        raise ValueError("valid-actions count must lie inside the action alphabet")
    if protocol.local_search_restarts <= 0:
        raise ValueError("local-search restarts must be positive")
    if not protocol.replay_fractions:
        raise ValueError("at least one replay fraction is required")
    if tuple(sorted(protocol.replay_fractions)) != protocol.replay_fractions:
        raise ValueError("replay fractions must be sorted")
    if protocol.replay_fractions[0] != 0.0 or protocol.replay_fractions[-1] != 1.0:
        raise ValueError("replay fractions must include zero and one")
    if any(not 0.0 <= fraction <= 1.0 for fraction in protocol.replay_fractions):
        raise ValueError("replay fractions must lie in [0, 1]")


def sample_instance(protocol: SyntheticProtocol, seed: int) -> SyntheticInstance:
    """Sample one heterogeneous correspondence pair from the pinned law."""
    validate_protocol(protocol)
    generator = random.Random(seed)
    old_actions: list[tuple[int, ...]] = []
    arriving_actions: list[tuple[int, ...]] = []
    action_alphabet = range(protocol.actions)
    for _ in range(protocol.states):
        old_actions.append(
            tuple(
                sorted(
                    generator.sample(action_alphabet, protocol.valid_actions_per_task)
                )
            )
        )
        arriving_actions.append(
            tuple(
                sorted(
                    generator.sample(action_alphabet, protocol.valid_actions_per_task)
                )
            )
        )
    return SyntheticInstance(
        old_actions=tuple(old_actions),
        arriving_actions=tuple(arriving_actions),
        integer_weights=(1,) * protocol.states,
    )


def old_profiles(instance: SyntheticInstance) -> tuple[tuple[OldProfile, ...], ...]:
    return tuple(tuple((action,) for action in actions) for actions in instance.old_actions)


def enlarged_profiles(
    instance: SyntheticInstance,
) -> tuple[tuple[EnlargedProfile, ...], ...]:
    return tuple(
        tuple((old_action, new_action) for old_action in old for new_action in new)
        for old, new in zip(
            instance.old_actions, instance.arriving_actions, strict=True
        )
    )


def locked_profiles(
    instance: SyntheticInstance,
    incumbent: Sequence[OldProfile],
) -> tuple[tuple[EnlargedProfile, ...], ...]:
    if len(incumbent) != len(instance.old_actions):
        raise ValueError("incumbent and instance must have the same state count")
    return tuple(
        tuple((old_profile[0], new_action) for new_action in new_actions)
        for old_profile, new_actions in zip(
            incumbent, instance.arriving_actions, strict=True
        )
    )


def replay_profiles(
    profiles: Sequence[Sequence[EnlargedProfile]],
    incumbent: Sequence[OldProfile],
    protected_states: set[int],
) -> tuple[tuple[EnlargedProfile, ...], ...]:
    """Restrict old outputs on the states retained by hard functional replay."""
    return tuple(
        tuple(
            profile
            for profile in state_profiles
            if state_index not in protected_states
            or profile[:1] == incumbent[state_index]
        )
        for state_index, state_profiles in enumerate(profiles)
    )


def recourse_mass(
    incumbent: Sequence[OldProfile],
    enlarged: Sequence[EnlargedProfile],
    integer_weights: Sequence[int],
) -> float:
    total_mass = sum(integer_weights)
    return sum(
        weight
        for old, new, weight in zip(
            incumbent, enlarged, integer_weights, strict=True
        )
        if new[:1] != old
    ) / total_mass


def solve_local(
    profiles: Sequence[Sequence[tuple[int, ...]]],
    weights: Sequence[int],
    protocol: SyntheticProtocol,
    seed: int,
) -> LocalSearchSolution:
    return local_search_entropy(
        profiles,
        weights,
        restarts=protocol.local_search_restarts,
        seed=seed,
    )


def solve_convex(
    profiles: Sequence[Sequence[tuple[int, ...]]],
    weights: Sequence[int],
    protocol: SyntheticProtocol,
) -> ConvexActionRateSolution:
    return solve_convex_action_rate(
        profiles,
        weights,
        tolerance=protocol.convex_tolerance,
    )


def audit_trial(
    protocol: SyntheticProtocol,
    trial: int,
) -> tuple[SyntheticTrialAudit, tuple[ReplayUpdateAudit, ...]]:
    seed = protocol.seed + trial
    instance = sample_instance(protocol, seed)
    old = old_profiles(instance)
    enlarged = enlarged_profiles(instance)
    weights = instance.integer_weights

    old_lower = solve_convex(old, weights, protocol)
    incumbent = solve_local(old, weights, protocol, seed + 10_000)
    locked = locked_profiles(instance, incumbent.assignments)
    locked_lower = solve_convex(locked, weights, protocol)

    replay_order = list(range(protocol.states))
    random.Random(seed + 20_000).shuffle(replay_order)
    replay_solutions: list[tuple[float, int, LocalSearchSolution]] = []
    for index, fraction in enumerate(protocol.replay_fractions):
        protected_count = round(fraction * protocol.states)
        protected = set(replay_order[:protected_count])
        allowed = replay_profiles(enlarged, incumbent.assignments, protected)
        solution = solve_local(
            allowed,
            weights,
            protocol,
            seed + 30_000 + index,
        )
        replay_solutions.append((fraction, protected_count, solution))

    best_known_offline = min(solution.rate_bits for _, _, solution in replay_solutions)
    offline_lower = solve_convex(enlarged, weights, protocol)
    full_replay = next(
        solution
        for fraction, _, solution in replay_solutions
        if fraction == 1.0
    )
    replay_rows = tuple(
        ReplayUpdateAudit(
            trial=trial,
            protected_fraction=fraction,
            protected_states=protected_count,
            rate_bits=solution.rate_bits,
            excess_over_best_known_bits=max(
                0.0, solution.rate_bits - best_known_offline
            ),
            recourse_mass=recourse_mass(
                incumbent.assignments,
                solution.assignments,
                weights,
            ),
        )
        for fraction, protected_count, solution in replay_solutions
    )

    instance_hash = hashlib.sha256(json_text(instance).encode("utf-8")).hexdigest()
    trial_row = SyntheticTrialAudit(
        trial=trial,
        seed=seed,
        instance_sha256=instance_hash,
        old_rate_lower_bits=old_lower.lower_bound_bits,
        old_rate_upper_bits=incumbent.rate_bits,
        old_certificate_width_bits=max(
            0.0, incumbent.rate_bits - old_lower.lower_bound_bits
        ),
        offline_rate_lower_bits=offline_lower.lower_bound_bits,
        offline_rate_upper_bits=best_known_offline,
        locked_rate_lower_bits=locked_lower.lower_bound_bits,
        locked_rate_upper_bits=full_replay.rate_bits,
        heuristic_zero_recourse_excess_bits=max(
            0.0, full_replay.rate_bits - best_known_offline
        ),
        certified_lock_penalty_lower_bits=max(
            0.0, locked_lower.lower_bound_bits - best_known_offline
        ),
        certified_lock_penalty_upper_bits=max(
            0.0, full_replay.rate_bits - offline_lower.lower_bound_bits
        ),
        maximum_convex_certificate_gap_bits=max(
            old_lower.certificate_gap_bits,
            offline_lower.certificate_gap_bits,
            locked_lower.certificate_gap_bits,
        ),
    )
    return trial_row, replay_rows


def run_audit(
    protocol: SyntheticProtocol | None = None,
) -> SyntheticInterfaceAudit:
    if protocol is None:
        protocol = SyntheticProtocol()
    validate_protocol(protocol)
    trials: list[SyntheticTrialAudit] = []
    replay_updates: list[ReplayUpdateAudit] = []
    for trial in range(protocol.trials):
        row, updates = audit_trial(protocol, trial)
        trials.append(row)
        replay_updates.extend(updates)

    positive_certified_penalties = tuple(
        row.certified_lock_penalty_lower_bits
        for row in trials
        if row.certified_lock_penalty_lower_bits > CERTIFIED_POSITIVE_TOLERANCE
    )

    summary = SyntheticSummary(
        trials=protocol.trials,
        states=protocol.states,
        actions=protocol.actions,
        heuristic_positive_trials=sum(
            row.heuristic_zero_recourse_excess_bits > 1e-9 for row in trials
        ),
        certified_positive_trials=len(positive_certified_penalties),
        minimum_certified_lock_penalty_lower_bits=min(
            positive_certified_penalties,
            default=0.0,
        ),
        minimum_certification_margin_bits=max(
            0.0,
            min(positive_certified_penalties, default=0.0)
            - CERTIFIED_POSITIVE_TOLERANCE,
        ),
        median_heuristic_zero_recourse_excess_bits=median(
            row.heuristic_zero_recourse_excess_bits for row in trials
        ),
        median_certified_lock_penalty_lower_bits=median(
            row.certified_lock_penalty_lower_bits for row in trials
        ),
        median_old_certificate_width_bits=median(
            row.old_certificate_width_bits for row in trials
        ),
        maximum_convex_certificate_gap_bits=max(
            row.maximum_convex_certificate_gap_bits for row in trials
        ),
    )
    return SyntheticInterfaceAudit(
        protocol=protocol,
        summary=summary,
        trials=tuple(trials),
        replay_updates=tuple(replay_updates),
    )


def write_summary_tex(result: SyntheticInterfaceAudit, output: Path) -> None:
    rows = result.replay_updates
    lines: list[str] = []

    def command(name: str, value: object) -> None:
        lines.append(rf"\newcommand{{\{name}}}{{{value}}}")

    def integer_identifier(value: int) -> str:
        if value < 0:
            raise ValueError("LaTeX identifier component must be nonnegative")
        digit_names = (
            "Zero",
            "One",
            "Two",
            "Three",
            "Four",
            "Five",
            "Six",
            "Seven",
            "Eight",
            "Nine",
        )
        return "".join(digit_names[int(digit)] for digit in str(value))

    summary = result.summary
    command("syntheticAuditTrialCount", summary.trials)
    command("syntheticAuditStateCount", summary.states)
    command("syntheticAuditActionCount", summary.actions)
    command("syntheticAuditHeuristicPositiveCount", summary.heuristic_positive_trials)
    command("syntheticAuditCertifiedPositiveCount", summary.certified_positive_trials)
    command(
        "syntheticAuditMinCertifiedPenalty",
        f"{summary.minimum_certified_lock_penalty_lower_bits:.6f}",
    )
    command(
        "syntheticAuditMinCertificateMargin",
        f"{summary.minimum_certification_margin_bits:.6f}",
    )
    command("syntheticAuditCertificateTolerance", r"10^{-9}")
    command(
        "syntheticAuditMedianHeuristicExcess",
        f"{summary.median_heuristic_zero_recourse_excess_bits:.3f}",
    )
    command(
        "syntheticAuditMedianCertifiedPenalty",
        f"{summary.median_certified_lock_penalty_lower_bits:.3f}",
    )
    command(
        "syntheticAuditMedianOldCertificateWidth",
        f"{summary.median_old_certificate_width_bits:.3f}",
    )
    command(
        "syntheticAuditMaxConvexGap",
        format_latex_scientific(
            summary.maximum_convex_certificate_gap_bits,
            fraction_digits=2,
        ),
    )
    for fraction in result.protocol.replay_fractions:
        matching = [row for row in rows if row.protected_fraction == fraction]
        suffix = integer_identifier(round(100 * fraction))
        command(
            f"syntheticReplay{suffix}MedianRecourse",
            f"{median(row.recourse_mass for row in matching):.3f}",
        )
        command(
            f"syntheticReplay{suffix}MedianExcess",
            f"{median(row.excess_over_best_known_bits for row in matching):.3f}",
        )
    output.write_text("\n".join(lines) + "\n", encoding="utf-8")


def plot_audit(result: SyntheticInterfaceAudit, output: Path) -> None:
    fig, axes = plt.subplots(1, 2, figsize=(7.2, 2.65), constrained_layout=True)
    trials = result.trials
    axes[0].hist(
        [row.heuristic_zero_recourse_excess_bits for row in trials],
        bins=12,
        color="#6f6f6f",
        edgecolor="white",
        label="heuristic excess",
    )
    axes[0].hist(
        [row.certified_lock_penalty_lower_bits for row in trials],
        bins=12,
        histtype="step",
        color="#111111",
        linewidth=1.5,
        label="certified lower bound",
    )
    axes[0].set_xlabel("zero-revision excess rate (bits)")
    axes[0].set_ylabel("trials")
    axes[0].legend(frameon=False, fontsize=7)

    fractions = result.protocol.replay_fractions
    median_recourse = []
    median_excess = []
    for fraction in fractions:
        matching = [
            row for row in result.replay_updates if row.protected_fraction == fraction
        ]
        median_recourse.append(median(row.recourse_mass for row in matching))
        median_excess.append(
            median(row.excess_over_best_known_bits for row in matching)
        )
    axes[1].plot(
        median_recourse,
        median_excess,
        color="#111111",
        marker="o",
        linewidth=1.4,
    )
    for fraction, x_value, y_value in zip(
        fractions, median_recourse, median_excess, strict=True
    ):
        axes[1].annotate(
            f"{fraction:.0%}",
            (x_value, y_value),
            xytext=(3, 4),
            textcoords="offset points",
            fontsize=7,
        )
    axes[1].set_xlabel("old-output revision mass")
    axes[1].set_ylabel("excess feasible rate (bits)")
    axes[1].grid(alpha=0.22)
    fig.savefig(output, dpi=220, bbox_inches="tight")
    plt.close(fig)


def write_artifacts(result: SyntheticInterfaceAudit, output_dir: Path) -> None:
    write_json(result, output_dir / "synthetic_interface_results.json")
    write_dataclass_csv(result.trials, output_dir / "synthetic_interface_trials.csv")
    write_dataclass_csv(
        result.replay_updates,
        output_dir / "synthetic_interface_replay.csv",
    )
    write_summary_tex(result, output_dir / "synthetic_interface_summary.tex")
    plot_audit(result, output_dir / "synthetic_interface_audit.pdf")


if __name__ == "__main__":
    destination = Path(__file__).resolve().parents[2] / "latex_4b" / "generated"
    destination.mkdir(parents=True, exist_ok=True)
    write_artifacts(run_audit(), destination)


==> experiments/task_arrival/task_arrival_audit.py <==
#!/usr/bin/env python3
"""Exhaustive task-arrival audit on a small gridworld.

The audit enumerates every deterministic admissible selector on a 3x3 grid.
It measures the full-correspondence rate, the minimum symbolwise-selector rate,
the spread among present-optimal encoders after a future task arrives, and the
locked-action rate--recourse curve.  The state space is intentionally small so
all reported optima are exhaustive rather than heuristic.
"""

from __future__ import annotations

import argparse
import hashlib
import itertools
import math
from collections import Counter
from collections.abc import Iterable, Sequence
from dataclasses import dataclass
from fractions import Fraction
from pathlib import Path

import constrained_decoding_audit as decoding
import gridworld_scaling_audit as scaling
import matplotlib.pyplot as plt
import neural_replay_audit as neural_replay
import publication_artifacts
import random_gridworld_audit as random_gridworld
import synthetic_interface_audit as synthetic_interface
from artifact_io import json_text, write_dataclass_csv

State = tuple[int, int]
Profile = tuple[str, ...]

ACTIONS: tuple[str, ...] = ("D", "L", "R", "S", "U")
GRID_SIDE = 3
STATES: tuple[State, ...] = tuple(
    (row, col) for row in range(GRID_SIDE) for col in range(GRID_SIDE)
)
TASKS: tuple[tuple[str, State], ...] = (
    ("northwest", (0, 0)),
    ("northeast", (0, 2)),
    ("southwest", (2, 0)),
)
SELECTOR_TOLERANCE = 1e-12


@dataclass(frozen=True)
class StageAudit:
    """One task-set stage in the exhaustive audit."""

    law: str
    stage: int
    tasks: str
    knowledge_rate_bits: float
    action_rate_bits: float
    action_minimizers: int
    minimizing_partitions: int
    next_selector_gap_bits: float


@dataclass(frozen=True)
class TransitionAudit:
    """One directed task arrival and all quantities derived from it."""

    law: str
    old_stage: int
    new_stage: int
    current_optima: int
    offline_rate_bits: float
    best_locked_rate_bits: float
    worst_locked_rate_bits: float
    adaptability_spread_bits: float
    min_recourse_to_offline: float
    max_recourse_to_offline: float
    universal_rate_budget_alphabet: int
    rate_budget_alphabet: int
    forced_invalid_mass_at_offline_budget: float


@dataclass(frozen=True)
class CurveAudit:
    """One incumbent's finite rate--recourse frontier."""

    name: str
    law: str
    old_stage: int
    incumbent: int
    points: tuple[tuple[float, float], ...]


@dataclass(frozen=True)
class LawAudit:
    """Complete exhaustive audit for one declared source law."""

    stages: tuple[StageAudit, ...]
    transitions: tuple[TransitionAudit, ...]
    curves: tuple[CurveAudit, ...]


@dataclass(frozen=True)
class OrderedTransitionAudit:
    """A transition audit tagged by the task-arrival order that produced it."""

    order: str
    transition_audit: TransitionAudit


@dataclass(frozen=True)
class SourceLaw:
    """Named probability vector used by the finite audit."""

    name: str
    weights: tuple[float, ...]


@dataclass(frozen=True)
class AuditModel:
    """Finite model declared by the exhaustive task-arrival audit."""

    grid_side: int
    states: tuple[State, ...]
    tasks: tuple[tuple[str, State], ...]
    source_laws: tuple[SourceLaw, ...]
    exhaustive: bool


@dataclass(frozen=True)
class GapAdaptiveAudit:
    """Local source-stability certificate for one displayed transition."""

    law: str
    old_tasks: tuple[int, ...]
    arriving_task: int
    incumbent: int
    lock_penalty_bits: float
    locked_off_face_gap_bits: float
    offline_off_face_gap_bits: float
    joint_off_face_gap_bits: float
    minimum_block_mass: float
    continuity_alphabet: int
    stable_tv_radius: float
    confidence: float
    stable_sample_count: int
    local_error_at_stable_sample_bits: float


@dataclass(frozen=True)
class TaskArrivalReport:
    """Complete nominal artifact assembled from the three audits."""

    model: AuditModel
    stages: tuple[StageAudit, ...]
    transitions: tuple[TransitionAudit, ...]
    curves: tuple[CurveAudit, ...]
    order_sensitivity: tuple[OrderedTransitionAudit, ...]
    gap_adaptive_audit: GapAdaptiveAudit
    scaling_audit: scaling.ScalingAudit
    random_gridworld_audit: random_gridworld.RandomGridworldAudit
    synthetic_interface_audit: synthetic_interface.SyntheticInterfaceAudit
    neural_replay_audit: neural_replay.NeuralReplayAudit
    constrained_decoding_audit: decoding.AuditReport


def binary_entropy(probability: float) -> float:
    """Binary entropy in bits, with the endpoint convention ``h2(0)=h2(1)=0``."""
    if not 0.0 <= probability <= 1.0:
        raise ValueError("probability must lie in [0, 1]")
    if probability in (0.0, 1.0):
        return 0.0
    return -probability * math.log2(probability) - (1.0 - probability) * math.log2(
        1.0 - probability
    )


def entropy_continuity_modulus(distance: float, alphabet_size: int) -> float:
    """Sharp finite-alphabet entropy modulus used by the manuscript."""
    if alphabet_size < 2:
        raise ValueError("alphabet_size must be at least two")
    if not 0.0 <= distance <= 1.0:
        raise ValueError("distance must lie in [0, 1]")
    cutoff = 1.0 - 1.0 / alphabet_size
    if distance <= cutoff:
        return binary_entropy(distance) + distance * math.log2(alphabet_size - 1)
    return math.log2(alphabet_size)


def empirical_tv_radius(
    state_count: int, failure_probability: float, sample_count: int
) -> float:
    """Weissman total-variation radius at the requested failure probability."""
    if state_count < 1:
        raise ValueError("state_count must be positive")
    if not 0.0 < failure_probability < 1.0:
        raise ValueError("failure_probability must lie in (0, 1)")
    if sample_count < 1:
        raise ValueError("sample_count must be positive")
    return min(
        1.0,
        math.sqrt(
            (
                state_count * math.log(2.0)
                + math.log(1.0 / failure_probability)
            )
            / (2.0 * sample_count)
        ),
    )


def inverse_entropy_continuity_modulus(deficit: float, alphabet_size: int) -> float:
    """Generalized inverse of the increasing branch of the entropy modulus."""
    if alphabet_size < 2:
        raise ValueError("alphabet_size must be at least two")
    if deficit <= 0.0:
        return 0.0
    maximum = math.log2(alphabet_size)
    if deficit > maximum + 1e-12:
        raise ValueError("deficit exceeds the entropy-modulus range")
    low, high = 0.0, 1.0 - 1.0 / alphabet_size
    for _ in range(100):
        midpoint = (low + high) / 2.0
        if entropy_continuity_modulus(midpoint, alphabet_size) < deficit:
            low = midpoint
        else:
            high = midpoint
    return high


def optimal_steps(state: State, goal: State) -> tuple[str, ...]:
    """Actions on a shortest path to ``goal`` in an obstacle-free grid."""
    if state == goal:
        return ("S",)
    actions: list[str] = []
    if state[0] < goal[0]:
        actions.append("D")
    if state[0] > goal[0]:
        actions.append("U")
    if state[1] < goal[1]:
        actions.append("R")
    if state[1] > goal[1]:
        actions.append("L")
    return tuple(actions)


def entropy(labels: Sequence[object], weights: Sequence[float]) -> float:
    masses: dict[object, float] = {}
    for label, weight in zip(labels, weights, strict=True):
        masses[label] = masses.get(label, 0.0) + weight
    return -sum(mass * math.log2(mass) for mass in masses.values() if mass > 0)


def signature(
    task_ids: Sequence[int],
    state: State,
    tasks: Sequence[tuple[str, State]] = TASKS,
) -> tuple[tuple[str, ...], ...]:
    return tuple(optimal_steps(state, tasks[task_id][1]) for task_id in task_ids)


def valid_profiles(
    task_ids: Sequence[int],
    state: State,
    tasks: Sequence[tuple[str, State]] = TASKS,
) -> tuple[Profile, ...]:
    choices = [optimal_steps(state, tasks[task_id][1]) for task_id in task_ids]
    return tuple(itertools.product(*choices))


def enumerate_selectors(
    task_ids: Sequence[int],
    tasks: Sequence[tuple[str, State]] = TASKS,
) -> Iterable[tuple[Profile, ...]]:
    choices_by_state = [valid_profiles(task_ids, state, tasks) for state in STATES]
    return itertools.product(*choices_by_state)


def minimum_selectors(
    task_ids: Sequence[int],
    weights: Sequence[float],
    tolerance: float = SELECTOR_TOLERANCE,
    tasks: Sequence[tuple[str, State]] = TASKS,
) -> tuple[float, list[tuple[Profile, ...]], float]:
    best = math.inf
    second_best = math.inf
    minimizers: list[tuple[Profile, ...]] = []
    for selector in enumerate_selectors(task_ids, tasks):
        cost = entropy(selector, weights)
        if cost < best - tolerance:
            second_best = best
            best = cost
            minimizers = [selector]
        elif abs(cost - best) <= tolerance:
            minimizers.append(selector)
        elif cost < second_best:
            second_best = cost
    gap = second_best - best if math.isfinite(second_best) else math.inf
    return best, minimizers, gap


def selector_partition(selector: Sequence[Profile]) -> tuple[tuple[int, ...], ...]:
    """Return the unlabeled partition of states induced by a selector."""
    fibers: dict[Profile, list[int]] = {}
    for index, profile in enumerate(selector):
        fibers.setdefault(profile, []).append(index)
    return tuple(sorted(tuple(fiber) for fiber in fibers.values()))


def _partition_geometry(
    selectors: Sequence[Sequence[Profile]],
    weights: Sequence[float],
) -> tuple[float, float, float, int]:
    """Return optimum, off-face gap, minimum optimal block mass, and alphabet."""
    partition_rates = {
        selector_partition(selector): entropy(selector, weights)
        for selector in selectors
    }
    optimum = min(partition_rates.values())
    minimizing = tuple(
        partition
        for partition, rate in partition_rates.items()
        if abs(rate - optimum) <= SELECTOR_TOLERANCE
    )
    if len(minimizing) != 1:
        raise ValueError("gap-adaptive audit requires one minimizing partition")
    alternatives = tuple(
        rate
        for partition, rate in partition_rates.items()
        if partition not in minimizing
    )
    if not alternatives:
        raise ValueError("gap-adaptive audit requires a nonoptimal partition")
    minimum_block_mass = min(
        sum(weights[index] for index in block) for block in minimizing[0]
    )
    return (
        optimum,
        min(alternatives) - optimum,
        minimum_block_mass,
        max(len(partition) for partition in partition_rates),
    )


def gap_adaptive_audit(
    law: str,
    weights: Sequence[float],
    old_tasks: Sequence[int],
    arriving_task: int,
    *,
    confidence: float = 0.95,
    tasks: Sequence[tuple[str, State]] = TASKS,
) -> GapAdaptiveAudit:
    """Instantiate the local source-stability result on one finite transition."""
    if not 0.0 < confidence < 1.0:
        raise ValueError("confidence must lie in (0, 1)")
    enlarged_tasks = (*old_tasks, arriving_task)
    _, incumbents, _ = minimum_selectors(old_tasks, weights, tasks=tasks)
    locked_families: list[tuple[tuple[Profile, ...], ...]] = []
    locked_rates: list[float] = []
    for incumbent in incumbents:
        family = tuple(
            selector
            for selector in enumerate_selectors(enlarged_tasks, tasks)
            if all(
                tuple(joint[: len(old_tasks)]) == tuple(old)
                for old, joint in zip(incumbent, selector, strict=True)
            )
        )
        locked_families.append(family)
        locked_rates.append(min(entropy(selector, weights) for selector in family))
    incumbent_index = max(range(len(incumbents)), key=locked_rates.__getitem__)
    locked_family = locked_families[incumbent_index]
    offline_family = tuple(enumerate_selectors(enlarged_tasks, tasks))
    (
        locked_optimum,
        locked_gap,
        locked_minimum_mass,
        locked_alphabet,
    ) = _partition_geometry(locked_family, weights)
    (
        offline_optimum,
        offline_gap,
        offline_minimum_mass,
        offline_alphabet,
    ) = _partition_geometry(offline_family, weights)
    joint_gap = min(locked_gap, offline_gap)
    minimum_block_mass = min(locked_minimum_mass, offline_minimum_mass)
    continuity_alphabet = max(2, locked_alphabet, offline_alphabet)

    low, high = 0.0, minimum_block_mass
    for _ in range(100):
        midpoint = (low + high) / 2.0
        if 2.0 * entropy_continuity_modulus(midpoint, continuity_alphabet) < joint_gap:
            low = midpoint
        else:
            high = midpoint
    stable_radius = low
    eta = 1.0 - confidence

    sample_count = 1
    while True:
        radius = empirical_tv_radius(len(weights), eta, sample_count)
        if (
            radius < minimum_block_mass
            and 2.0 * entropy_continuity_modulus(radius, continuity_alphabet)
            < joint_gap
        ):
            break
        sample_count += 1
    local_error = 2.0 * radius * math.log2(1.0 / (minimum_block_mass - radius))
    return GapAdaptiveAudit(
        law=law,
        old_tasks=tuple(old_tasks),
        arriving_task=arriving_task,
        incumbent=incumbent_index,
        lock_penalty_bits=locked_optimum - offline_optimum,
        locked_off_face_gap_bits=locked_gap,
        offline_off_face_gap_bits=offline_gap,
        joint_off_face_gap_bits=joint_gap,
        minimum_block_mass=minimum_block_mass,
        continuity_alphabet=continuity_alphabet,
        stable_tv_radius=stable_radius,
        confidence=confidence,
        stable_sample_count=sample_count,
        local_error_at_stable_sample_bits=local_error,
    )


def recourse_mass(
    incumbent: Sequence[Profile],
    joint: Sequence[Profile],
    old_task_count: int,
    weights: Sequence[float],
) -> float:
    return sum(
        weight
        for old, new, weight in zip(incumbent, joint, weights, strict=True)
        if tuple(new[:old_task_count]) != tuple(old)
    )


def locked_repair_alphabet_cap(
    incumbent: Sequence[Profile],
    *,
    new_task_count: int,
    action_count: int,
) -> int:
    """Cap the union of an output rule and its zero-recourse repair.

    Within a fiber of the installed old profile, the two rules can use at most
    two profiles per state and at most every suffix on the arriving tasks.
    Summing this cap over installed-profile fibers is never worse than the
    universal ``2 * state_count`` bound and can be strictly sharper.
    """
    if new_task_count < 0:
        raise ValueError("new_task_count must be nonnegative")
    if action_count <= 0:
        raise ValueError("action_count must be positive")
    suffix_count = action_count**new_task_count
    fiber_sizes = Counter(tuple(profile) for profile in incumbent)
    return max(
        2,
        sum(min(2 * fiber_size, suffix_count) for fiber_size in fiber_sizes.values()),
    )


def locked_curve(
    incumbent: Sequence[Profile],
    enlarged_tasks: Sequence[int],
    weights: Sequence[float],
    tasks: Sequence[tuple[str, State]] = TASKS,
) -> list[tuple[float, float]]:
    old_count = len(incumbent[0])
    best_by_mass: dict[float, float] = {}
    for joint in enumerate_selectors(enlarged_tasks, tasks):
        mass = round(recourse_mass(incumbent, joint, old_count, weights), 12)
        cost = entropy(joint, weights)
        best_by_mass[mass] = min(best_by_mass.get(mass, math.inf), cost)

    curve: list[tuple[float, float]] = []
    running = math.inf
    for mass in sorted(best_by_mass):
        running = min(running, best_by_mass[mass])
        curve.append((mass, running))
    return curve


def audit_law(
    name: str,
    weights: Sequence[float],
    tasks: Sequence[tuple[str, State]] = TASKS,
) -> LawAudit:
    stage_rows: list[StageAudit] = []
    stage_minimizers: list[list[tuple[Profile, ...]]] = []
    for stage in range(1, len(tasks) + 1):
        task_ids = tuple(range(stage))
        signatures = [signature(task_ids, state, tasks) for state in STATES]
        knowledge_rate = entropy(signatures, weights)
        action_rate, minimizers, next_gap = minimum_selectors(
            task_ids, weights, tasks=tasks
        )
        stage_minimizers.append(minimizers)
        stage_rows.append(
            StageAudit(
                law=name,
                stage=stage,
                tasks="+".join(tasks[i][0] for i in task_ids),
                knowledge_rate_bits=knowledge_rate,
                action_rate_bits=action_rate,
                action_minimizers=len(minimizers),
                minimizing_partitions=len(
                    {selector_partition(selector) for selector in minimizers}
                ),
                next_selector_gap_bits=next_gap,
            )
        )

    transition_rows: list[TransitionAudit] = []
    curves: list[CurveAudit] = []
    for old_stage in range(1, len(tasks)):
        enlarged = tuple(range(old_stage + 1))
        offline_rate = stage_rows[old_stage].action_rate_bits
        locked_rates: list[float] = []
        thresholds: list[float] = []
        incumbent_alphabet_caps: list[int] = []
        for idx, incumbent in enumerate(stage_minimizers[old_stage - 1]):
            curve = locked_curve(incumbent, enlarged, weights, tasks)
            zero_rate = curve[0][1]
            locked_rates.append(zero_rate)
            incumbent_alphabet_caps.append(
                locked_repair_alphabet_cap(
                    incumbent,
                    new_task_count=len(enlarged) - old_stage,
                    action_count=len(ACTIONS),
                )
            )
            threshold = min(
                mass for mass, rate in curve if rate <= float(offline_rate) + 1e-12
            )
            thresholds.append(threshold)
            curves.append(
                CurveAudit(
                    name=f"{name}:stage{old_stage}:incumbent{idx}",
                    law=name,
                    old_stage=old_stage,
                    incumbent=idx,
                    points=tuple(curve),
                )
            )
        worst_locked_rate = max(locked_rates)
        rate_deficit = max(0.0, worst_locked_rate - float(offline_rate))
        universal_repair_alphabet = max(
            2,
            min(len(ACTIONS) ** len(enlarged), 2 * len(STATES)),
        )
        repair_alphabet = max(
            cap
            for rate, cap in zip(locked_rates, incumbent_alphabet_caps, strict=True)
            if abs(rate - worst_locked_rate) <= SELECTOR_TOLERANCE
        )
        transition_rows.append(
            TransitionAudit(
                law=name,
                old_stage=old_stage,
                new_stage=old_stage + 1,
                current_optima=len(locked_rates),
                offline_rate_bits=offline_rate,
                best_locked_rate_bits=min(locked_rates),
                worst_locked_rate_bits=worst_locked_rate,
                adaptability_spread_bits=max(locked_rates) - min(locked_rates),
                min_recourse_to_offline=min(thresholds),
                max_recourse_to_offline=max(thresholds),
                universal_rate_budget_alphabet=universal_repair_alphabet,
                rate_budget_alphabet=repair_alphabet,
                forced_invalid_mass_at_offline_budget=(
                    inverse_entropy_continuity_modulus(rate_deficit, repair_alphabet)
                ),
            )
        )
    return LawAudit(tuple(stage_rows), tuple(transition_rows), tuple(curves))


def audit_task_orders(
    name: str, weights: Sequence[float]
) -> list[OrderedTransitionAudit]:
    """Audit every arrival order for the declared task family."""
    rows: list[OrderedTransitionAudit] = []
    for tasks in itertools.permutations(TASKS):
        audit = audit_law(name, weights, tasks)
        order = "->".join(task_name for task_name, _ in tasks)
        for transition in audit.transitions:
            rows.append(OrderedTransitionAudit(order, transition))
    return rows


def write_tex(
    stages: Sequence[StageAudit],
    transitions: Sequence[TransitionAudit],
    output: Path,
) -> None:
    lines = [
        "% Auto-generated by experiments/task_arrival_audit.py.",
        "\\begin{tabular}{@{}llrrrrr@{}}",
        "\\toprule",
        (
            "Law & Stage & $K_P$ & $D_P$ & "
            "$|\\mathcal M_P|/|\\Pi_P^\\star|$ & "
            "\\shortstack{Worst incoming\\\\lock penalty} & "
            "\\shortstack{Forced invalid\\\\mass at $R=D_P$} \\\\"
        ),
        "\\midrule",
    ]
    transition_lookup = {(row.law, row.new_stage): row for row in transitions}
    for index, row in enumerate(stages):
        transition = transition_lookup.get((row.law, row.stage))
        if transition is None:
            penalty = forced_mass = "--"
        else:
            penalty = f"{transition.worst_locked_rate_bits - transition.offline_rate_bits:.3f}"
            forced_mass = f"{transition.forced_invalid_mass_at_offline_budget:.3f}"
        stage = row.stage
        stage_label = "1" if stage == 1 else f"${stage - 1}\\to{stage}$"
        lines.append(
            f"{row.law.capitalize()} & {stage_label} & "
            f"{row.knowledge_rate_bits:.3f} & {row.action_rate_bits:.3f} & "
            f"{row.action_minimizers}/{row.minimizing_partitions} & "
            f"{penalty} & {forced_mass} \\\\"
        )
        if index != len(stages) - 1:
            lines.append("\\midrule")
    lines.extend(["\\bottomrule", "\\end{tabular}"])
    output.write_text("\n".join(lines) + "\n", encoding="utf-8")


def write_order_summary_tex(
    rows: Sequence[OrderedTransitionAudit],
    output: Path,
    stages: Sequence[StageAudit] = (),
    transitions: Sequence[TransitionAudit] = (),
    state_count: int | None = None,
    task_count: int | None = None,
    ledger_sha256: str | None = None,
    gap_adaptive: GapAdaptiveAudit | None = None,
) -> None:
    """Write every audit-derived manuscript literal as a generated macro."""
    lines = ["% Auto-generated by experiments/task_arrival_audit.py."]
    for law in sorted({row.transition_audit.law for row in rows}):
        law_rows = [row for row in rows if row.transition_audit.law == law]
        orders = sorted({row.order for row in law_rows})
        maxima = [
            max(
                row.transition_audit.worst_locked_rate_bits
                - row.transition_audit.offline_rate_bits
                for row in law_rows
                if row.order == order
            )
            for order in orders
        ]
        prefix = law.capitalize()
        lines.extend(
            [
                f"\\newcommand{{\\{law}OrderCount}}{{{len(orders)}}}",
                f"\\newcommand{{\\{law}PositiveOrderCount}}{{{sum(value > 1e-12 for value in maxima)}}}",
                f"\\newcommand{{\\{law}OrderMinPenalty}}{{{min(maxima):.3f}}}",
                f"\\newcommand{{\\{law}OrderMaxPenalty}}{{{max(maxima):.3f}}}",
                f"% {prefix} per-order maximum incoming penalties: "
                + ", ".join(f"{value:.6f}" for value in maxima),
            ]
        )
    for law in sorted({row.law for row in stages}):
        gaps = [
            row.next_selector_gap_bits
            for row in stages
            if row.law == law and math.isfinite(row.next_selector_gap_bits)
        ]
        lines.append(f"\\newcommand{{\\{law}MinSelectorGap}}{{{min(gaps):.3f}}}")

    if stages and transitions and state_count is not None and task_count is not None:
        stage_lookup = {(row.law, row.stage): row for row in stages}
        transition_lookup = {
            (row.law, row.old_stage, row.new_stage): row for row in transitions
        }

        def command(name: str, value: str | int) -> None:
            lines.append(f"\\newcommand{{\\{name}}}{{{value}}}")

        def rational(value: float) -> str:
            fraction = Fraction(value).limit_denominator(10_000)
            return rf"\tfrac{{{fraction.numerator}}}{{{fraction.denominator}}}"

        uniform_12 = transition_lookup[("uniform", 1, 2)]
        skewed_23 = transition_lookup[("skewed", 2, 3)]
        perturbed_23 = transition_lookup[("perturbed", 2, 3)]
        uniform_3 = stage_lookup[("uniform", 3)]
        skewed_3 = stage_lookup[("skewed", 3)]

        full_tasks = tuple(range(task_count))
        tie_count = sum(
            len(optimal_steps(state, goal)) > 1 for _, goal in TASKS for state in STATES
        )
        selector_count = math.prod(
            len(valid_profiles(full_tasks, state)) for state in STATES
        )
        smallest_gap = min(
            row.next_selector_gap_bits
            for row in stages
            if math.isfinite(row.next_selector_gap_bits)
        )
        observed_spread = uniform_12.adaptability_spread_bits

        # For the displayed three-task transitions,
        # min(|A|^3,|S|)=9 and log2(9-1)=3.
        low, high = 0.0, 1.0 - 1.0 / state_count
        for _ in range(100):
            midpoint = (low + high) / 2.0
            envelope = 2.0 * (
                binary_entropy(midpoint) + midpoint * math.log2(state_count - 1)
            )
            if envelope < observed_spread:
                low = midpoint
            else:
                high = midpoint
        crossover = low
        eta = 0.05

        sample_count = 1
        while True:
            radius = empirical_tv_radius(state_count, eta, sample_count)
            envelope = 2.0 * (
                binary_entropy(radius) + radius * math.log2(state_count - 1)
            )
            if envelope < observed_spread:
                break
            sample_count += 1

        # The confidence interval has half-width 2 omega.  The threshold above
        # is enough when the empirical estimate equals the displayed penalty.
        # A distribution-free guarantee that the lower endpoint is positive
        # needs the true penalty to exceed twice that half-width, i.e. 4 omega.
        guaranteed_detection_count = 1
        while True:
            radius = empirical_tv_radius(
                state_count, eta, guaranteed_detection_count
            )
            envelope = 4.0 * (
                binary_entropy(radius) + radius * math.log2(state_count - 1)
            )
            if envelope < observed_spread:
                break
            guaranteed_detection_count += 1

        command("gridTieCount", tie_count)
        command("gridSelectorCount", selector_count)
        command("gridAuditStageCount", len(stages))
        command("auditComparisonTolerance", r"10^{-12}")
        command("auditMinSelectorGap", f"{smallest_gap:.3f}")
        command(
            "uniformOneTwoBestLockedRate",
            f"{uniform_12.best_locked_rate_bits:.3f}",
        )
        command(
            "uniformOneTwoWorstLockedRate",
            f"{uniform_12.worst_locked_rate_bits:.3f}",
        )
        command(
            "uniformOneTwoAdaptabilitySpread",
            f"{uniform_12.adaptability_spread_bits:.3f}",
        )
        normalized_penalty = (
            uniform_12.adaptability_spread_bits / uniform_12.offline_rate_bits
        )
        command(
            "uniformOneTwoNormalizedPenalty",
            rf"{100 * normalized_penalty:.1f}\%",
        )
        command(
            "uniformOneTwoMaxRecourse",
            rational(uniform_12.max_recourse_to_offline),
        )
        command(
            "skewedTwoThreeOfflineRate",
            f"{skewed_23.offline_rate_bits:.3f}",
        )
        command(
            "skewedTwoThreeWorstLockedRate",
            f"{skewed_23.worst_locked_rate_bits:.3f}",
        )
        command(
            "skewedTwoThreePenalty",
            f"{skewed_23.worst_locked_rate_bits - skewed_23.offline_rate_bits:.3f}",
        )
        command(
            "skewedTwoThreeMinRecourse",
            rational(skewed_23.min_recourse_to_offline),
        )
        command(
            "uniformStageThreeMinimizerCount",
            uniform_3.action_minimizers,
        )
        command(
            "uniformStageThreePartitionCount",
            uniform_3.minimizing_partitions,
        )
        command(
            "skewedStageThreeMinimizerCount",
            skewed_3.action_minimizers,
        )
        command(
            "skewedStageThreePartitionCount",
            skewed_3.minimizing_partitions,
        )
        command(
            "perturbedTwoThreePenalty",
            f"{perturbed_23.worst_locked_rate_bits - perturbed_23.offline_rate_bits:.3f}",
        )
        command(
            "perturbedTwoThreeMinRecourse",
            rational(perturbed_23.min_recourse_to_offline),
        )
        command("gridContinuityAlphabet", state_count)
        command("gridObservedSpread", f"{observed_spread:.3f}")
        command("gridCrossoverRadius", f"{crossover:.4f}")
        command("gridConfidencePercent", round((1.0 - eta) * 100))
        command("gridCrossoverFirstSample", sample_count)
        command("gridGuaranteedDetectionSampleCount", guaranteed_detection_count)
        universal_repair_alphabet = uniform_12.universal_rate_budget_alphabet
        repair_alphabet = uniform_12.rate_budget_alphabet
        universal_forced_violation = inverse_entropy_continuity_modulus(
            observed_spread, universal_repair_alphabet
        )
        forced_violation = inverse_entropy_continuity_modulus(
            observed_spread, repair_alphabet
        )
        command("gridBudgetViolationUniversalAlphabet", universal_repair_alphabet)
        command(
            "gridBudgetViolationUniversalLowerBound",
            f"{universal_forced_violation:.3f}",
        )
        command("gridBudgetViolationAlphabet", repair_alphabet)
        command("gridBudgetViolationLowerBound", f"{forced_violation:.3f}")
        command("gridMinimumQGap", 1)
        command("gridBudgetLossLowerBound", f"{forced_violation:.3f}")
        if gap_adaptive is not None:
            command(
                "gridGapAdaptiveAlphabet",
                gap_adaptive.continuity_alphabet,
            )
            command(
                "gridGapAdaptiveLockedGap",
                f"{gap_adaptive.locked_off_face_gap_bits:.3f}",
            )
            command(
                "gridGapAdaptiveOfflineGap",
                f"{gap_adaptive.offline_off_face_gap_bits:.3f}",
            )
            command(
                "gridGapAdaptiveJointGap",
                f"{gap_adaptive.joint_off_face_gap_bits:.3f}",
            )
            command(
                "gridGapAdaptiveMinBlockMass",
                rational(gap_adaptive.minimum_block_mass),
            )
            command(
                "gridGapAdaptiveStableRadius",
                f"{gap_adaptive.stable_tv_radius:.6f}",
            )
            command(
                "gridGapAdaptiveConfidencePercent",
                round(100 * gap_adaptive.confidence),
            )
            command(
                "gridGapAdaptiveSampleCount",
                gap_adaptive.stable_sample_count,
            )
            command(
                "gridGapAdaptiveLocalError",
                f"{gap_adaptive.local_error_at_stable_sample_bits:.3f}",
            )
        if ledger_sha256 is not None:
            command("auditLedgerSha", ledger_sha256)
    output.write_text("\n".join(lines) + "\n", encoding="utf-8")


def plot_curves(
    transitions: Sequence[TransitionAudit],
    curves: Sequence[CurveAudit],
    output: Path,
) -> None:
    fig, axes = plt.subplots(1, 2, figsize=(7.15, 3.0), constrained_layout=True)
    styles = {
        "uniform": {"color": "#111111", "linestyle": "-", "marker": "o"},
        "skewed": {"color": "#777777", "linestyle": "--", "marker": "s"},
    }
    transition_lookup = {
        (row.law, row.old_stage, row.new_stage): row for row in transitions
    }
    for stage_index, axis in enumerate(axes, start=1):
        for law in ("uniform", "skewed"):
            matching = [
                curve
                for curve in curves
                if curve.law == law and curve.old_stage == stage_index
            ]
            for incumbent_index, curve in enumerate(matching, start=1):
                plotted_curve = list(curve.points)
                if plotted_curve[-1][0] < 1.0:
                    plotted_curve.append((1.0, plotted_curve[-1][1]))
                xs = [point[0] for point in plotted_curve]
                ys = [point[1] for point in plotted_curve]
                style = styles[law]
                label_suffix = (
                    f", installed rule {incumbent_index}"
                    if len(matching) > 1
                    else ""
                )
                axis.step(
                    xs,
                    ys,
                    where="post",
                    alpha=0.9,
                    linewidth=1.35,
                    color=style["color"],
                    linestyle=style["linestyle"],
                    marker=style["marker"],
                    markersize=3.5,
                    markevery=max(1, len(xs) // 5),
                    label=f"{law.capitalize()}{label_suffix}",
                )
                offline = transition_lookup[
                    (law, stage_index, stage_index + 1)
                ].offline_rate_bits
                threshold = min(
                    mass
                    for mass, rate in curve.points
                    if rate <= offline + SELECTOR_TOLERANCE
                )
                threshold_rate = next(
                    rate
                    for mass, rate in curve.points
                    if abs(mass - threshold) <= SELECTOR_TOLERANCE
                )
                axis.scatter(
                    [threshold],
                    [threshold_rate],
                    s=24,
                    facecolors="white",
                    edgecolors=style["color"],
                    marker=style["marker"],
                    zorder=5,
                )
                if threshold > SELECTOR_TOLERANCE:
                    fraction = Fraction(threshold).limit_denominator(1000)
                    axis.annotate(
                        rf"$\rho^*={fraction.numerator}/{fraction.denominator}$",
                        (threshold, threshold_rate),
                        xytext=(4, 7 if law == "uniform" else -12),
                        textcoords="offset points",
                        fontsize=7,
                        color=style["color"],
                    )
        axis.set_title(f"{stage_index}→{stage_index + 1} tasks", fontsize=9)
        axis.set_xlabel("permitted action revision mass", fontsize=8)
        axis.tick_params(labelsize=7.5)
        axis.set_xlim(0.0, 1.0)
        axis.grid(alpha=0.22)
        axis.legend(fontsize=6.8, frameon=False, loc="best")
    axes[0].set_ylabel("enlarged-task rate (bits)", fontsize=8)
    fig.savefig(output, dpi=220, bbox_inches="tight")
    plt.close(fig)


def main() -> None:
    parser = argparse.ArgumentParser()
    parser.add_argument("--output-dir", type=Path, required=True)
    args = parser.parse_args()
    args.output_dir.mkdir(parents=True, exist_ok=True)

    uniform = [1.0 / len(STATES)] * len(STATES)
    raw_skewed = [6, 4, 2, 4, 3, 2, 2, 2, 2]
    skewed = [weight / sum(raw_skewed) for weight in raw_skewed]
    raw_perturbed = [61, 41, 23, 43, 31, 19, 17, 13, 11]
    perturbed = [weight / sum(raw_perturbed) for weight in raw_perturbed]

    audits = [
        audit_law("uniform", uniform),
        audit_law("skewed", skewed),
        audit_law("perturbed", perturbed),
    ]
    order_sensitivity = (
        *audit_task_orders("uniform", uniform),
        *audit_task_orders("skewed", skewed),
        *audit_task_orders("perturbed", perturbed),
    )
    stages = tuple(row for audit in audits for row in audit.stages)
    transitions = tuple(row for audit in audits for row in audit.transitions)
    curves = tuple(curve for audit in audits for curve in audit.curves)
    local_certificate = gap_adaptive_audit("uniform", uniform, (0,), 1)
    scaling_result = scaling.run_scaling_audit()
    random_gridworld_result = random_gridworld.run_randomized_audit()
    synthetic_interface_result = synthetic_interface.run_audit()
    neural_replay_result = neural_replay.run_audit()
    score_ledger = decoding.load_score_ledger(
        Path(__file__).with_name(decoding.SCORE_LEDGER_NAME)
    )
    decoding_report = decoding.audit(score_ledger)
    result = TaskArrivalReport(
        model=AuditModel(
            grid_side=GRID_SIDE,
            states=STATES,
            tasks=TASKS,
            source_laws=(
                SourceLaw("uniform", tuple(uniform)),
                SourceLaw("skewed", tuple(skewed)),
                SourceLaw("perturbed", tuple(perturbed)),
            ),
            exhaustive=True,
        ),
        stages=stages,
        transitions=transitions,
        curves=curves,
        order_sensitivity=order_sensitivity,
        gap_adaptive_audit=local_certificate,
        scaling_audit=scaling_result,
        random_gridworld_audit=random_gridworld_result,
        synthetic_interface_audit=synthetic_interface_result,
        neural_replay_audit=neural_replay_result,
        constrained_decoding_audit=decoding_report,
    )

    ledger_text = json_text(result)
    (args.output_dir / "task_arrival_results.json").write_text(
        ledger_text, encoding="utf-8"
    )
    ledger_sha256 = hashlib.sha256(ledger_text.encode("utf-8")).hexdigest()
    write_dataclass_csv(stages, args.output_dir / "task_arrival_stages.csv")
    write_dataclass_csv(transitions, args.output_dir / "task_arrival_transitions.csv")
    write_dataclass_csv(
        order_sensitivity,
        args.output_dir / "task_arrival_order_sensitivity.csv",
    )
    write_tex(stages, transitions, args.output_dir / "task_arrival_table.tex")
    write_order_summary_tex(
        order_sensitivity,
        args.output_dir / "task_arrival_order_summary.tex",
        stages,
        transitions,
        len(STATES),
        len(TASKS),
        ledger_sha256,
        local_certificate,
    )
    plot_curves(
        transitions,
        curves,
        args.output_dir / "task_arrival_recourse.pdf",
    )
    scaling.write_scaling_artifacts(scaling_result, args.output_dir)
    random_gridworld.write_artifacts(random_gridworld_result, args.output_dir)
    synthetic_interface.write_artifacts(synthetic_interface_result, args.output_dir)
    neural_replay.write_artifacts(neural_replay_result, args.output_dir)
    publication_artifacts.write_constrained_decoding_artifacts(
        decoding_report,
        args.output_dir,
    )


if __name__ == "__main__":
    main()


==> experiments/task_arrival/test_agent_context_audit.py <==
"""Acceptance tests for the bounded offline agent-context stage."""

from __future__ import annotations

import dataclasses
import itertools
import json
import tempfile
import unittest
from pathlib import Path

import agent_context_audit as audit
import verify_agent_context_audit as verifier


def installed_table(
    interface: audit.ExperimentInterface, contract_id: str, *, choice: int = 0
) -> audit.InstalledTable:
    contract = interface.contract(contract_id)
    return tuple(
        audit.InstalledRow(state.identifier, actions[choice % len(actions)])
        for state, actions in zip(
            interface.states, contract.admissible_actions, strict=True
        )
    )


def minimum_incumbents(
    interface: audit.ExperimentInterface, contract_id: str
) -> tuple[audit.InstalledTable, ...]:
    contract = interface.contract(contract_id)
    candidates = tuple(itertools.product(*contract.admissible_actions))
    rates = tuple(
        verifier.independent_entropy(candidate, interface.weights)
        for candidate in candidates
    )
    optimum = min(rates)
    return tuple(
        tuple(
            audit.InstalledRow(state.identifier, action)
            for state, action in zip(interface.states, candidate, strict=True)
        )
        for candidate, rate in zip(candidates, rates, strict=True)
        if abs(rate - optimum) <= audit.TOLERANCE
    )


def response_text(table: audit.UpdatedTable, explanation: str = "synthetic") -> str:
    return json.dumps(
        {"rows": [row.as_json() for row in table], "explanation": explanation},
        sort_keys=True,
    )


def prep_response_text(table: audit.InstalledTable) -> str:
    return json.dumps(
        {"rows": [row.as_json() for row in table], "explanation": "synthetic"},
        sort_keys=True,
    )


def receipt(
    *,
    invocation_id: str,
    stage: str,
    request_hash: str,
    old_contract_id: str,
    response: str | None,
    model: str = "synthetic-model",
    parent: str | None = None,
    arm: str | None = None,
    new_contract_id: str | None = None,
    budget: tuple[int, int] | None = None,
    transport_error: str | None = None,
    usage: audit.UsageReceipt | None = None,
) -> audit.InvocationReceipt:
    return audit.InvocationReceipt(
        invocation_id=invocation_id,
        stage=stage,
        attempted=True,
        request_hash=request_hash,
        response_text=response,
        response_hash=audit.sha256_text(response) if response is not None else None,
        parent_preparation_id=parent,
        arm=arm,
        old_contract_id=old_contract_id,
        new_contract_id=new_contract_id,
        budget_numerator=budget[0] if budget else None,
        budget_denominator=budget[1] if budget else None,
        model=model,
        started_at="2026-09-15T12:00:00Z",
        finished_at="2026-09-15T12:00:01Z",
        finish_reason="synthetic",
        transport_error=transport_error,
        context_overflow=False,
        usage=usage,
        retries=0,
        synthetic_fixture=True,
    )


class AgentContextAuditTests(unittest.TestCase):
    @classmethod
    def setUpClass(cls) -> None:
        cls.interface = audit.ExperimentInterface.from_authoritative_declarations()
        cls.direct_optima = minimum_incumbents(cls.interface, "direct")

    def paired_payloads(
        self,
        old: str = "direct",
        new: str = "fallback",
        incumbent: audit.InstalledTable | None = None,
        budget: tuple[int, int] = (1, 3),
    ) -> tuple[audit.TargetPayload, audit.TargetPayload]:
        incumbent = incumbent or self.direct_optima[0]
        preparation = audit.preparation_payload(self.interface, f"prep-{old}-0", old)
        return audit.target_payload_pair(
            self.interface,
            target_id=f"target-{old}-{new}-1-3-0",
            preparation_id=preparation.preparation_id,
            old_contract_id=old,
            new_contract_id=new,
            incumbent=incumbent,
            budget=budget,
            preparation_payload_value=preparation,
            preparation_response_text=prep_response_text(incumbent),
        )

    def test_declarations_and_payload_visibility_are_derived_and_equal(self) -> None:
        self.assertEqual(
            tuple(state.source_index for state in self.interface.states),
            audit.SELECTED_PROMPT_INDICES,
        )
        preparation = audit.preparation_payload(
            self.interface, "prep-direct-0", "direct"
        )
        serialized = preparation.as_json()
        self.assertEqual(serialized["current_contract"]["identifier"], "direct")
        self.assertNotIn("fallback", audit.canonical_json(serialized))
        self.assertNotIn("brokered", audit.canonical_json(serialized))
        self.assertIsInstance(serialized["response_schema"], dict)

        fresh, inherited = self.paired_payloads()
        self.assertEqual(fresh.common.common_hash, inherited.common.common_hash)
        self.assertEqual(fresh.common.incumbent, inherited.common.incumbent)
        self.assertEqual(fresh.inherited_interaction, ())
        self.assertEqual(
            inherited.inherited_interaction[0].content,
            audit.canonical_json(preparation.as_json()),
        )
        self.assertEqual(
            inherited.inherited_interaction[1].content,
            prep_response_text(self.direct_optima[0]),
        )

    def test_current_optima_include_positive_and_zero_lock_frontiers(self) -> None:
        positive = audit.fixed_incumbent_frontier(
            self.interface, "direct", "fallback", self.direct_optima[0]
        )
        neutral = audit.fixed_incumbent_frontier(
            self.interface, "direct", "brokered", self.direct_optima[0]
        )
        self.assertAlmostEqual(positive.lock_penalty_bits, 1 / 3)
        self.assertAlmostEqual(neutral.lock_penalty_bits, 0.0)
        self.assertEqual(len(positive.staircase), 7)
        self.assertEqual(positive.first_offline_revision_mass, 1)
        self.assertEqual(positive.first_offline_revision_fraction, 1 / 6)
        verifier.verify_frontier(self.interface, positive)
        verifier.verify_frontier(self.interface, neutral)

    def test_valid_nonoptimal_incumbent_is_preserved_and_gets_own_oracle(self) -> None:
        old = self.interface.contract("direct")
        candidates = tuple(itertools.product(*old.admissible_actions))
        nonoptimal_actions = max(
            candidates,
            key=lambda item: verifier.independent_entropy(item, self.interface.weights),
        )
        incumbent = tuple(
            audit.InstalledRow(state.identifier, action)
            for state, action in zip(
                self.interface.states, nonoptimal_actions, strict=True
            )
        )
        frontier = audit.fixed_incumbent_frontier(
            self.interface, "direct", "fallback", incumbent
        )
        best_old_optimum_locked = min(
            audit.fixed_incumbent_frontier(
                self.interface, "direct", "fallback", optimum
            ).locked_rate_bits
            for optimum in self.direct_optima
        )
        self.assertEqual(frontier.incumbent, incumbent)
        self.assertGreater(frontier.current_excess_bits, 0.0)
        self.assertNotAlmostEqual(
            frontier.locked_rate_bits, best_old_optimum_locked
        )
        verifier.verify_frontier(self.interface, frontier)

    def test_fixed_incumbent_oracle_accepts_every_declared_valid_incumbent(self) -> None:
        audited = 0
        for old_contract in self.interface.contracts:
            for actions in itertools.product(*old_contract.admissible_actions):
                incumbent = tuple(
                    audit.InstalledRow(state.identifier, action)
                    for state, action in zip(
                        self.interface.states, actions, strict=True
                    )
                )
                for new_contract in self.interface.contracts:
                    if new_contract.identifier == old_contract.identifier:
                        continue
                    frontier = audit.fixed_incumbent_frontier(
                        self.interface,
                        old_contract.identifier,
                        new_contract.identifier,
                        incumbent,
                    )
                    verifier.verify_frontier(self.interface, frontier)
                    audited += 1
        self.assertEqual(audited, 384)

    def test_invalid_preparation_is_ineligible_without_repair(self) -> None:
        invalid = list(installed_table(self.interface, "direct"))
        invalid[0] = audit.InstalledRow(invalid[0].state_id, "translate")
        with self.assertRaises(ValueError):
            audit.validate_installed_table(self.interface, "direct", tuple(invalid))
        manifest = self.synthetic_manifest()
        report = audit.aggregate_denominators(manifest, set(), (), {})
        self.assertEqual(report.preparation_failures, 3)
        self.assertEqual(report.eligible_target_slots, 0)
        self.assertEqual(report.ineligible_target_slots_from_preparation_failure, 24)

    def test_strict_output_parser_covers_schema_failures_and_duplicate_keys(self) -> None:
        state = self.interface.states[0].identifier
        malformed_cases = (
            "not json",
            '{"rows":[],"rows":[],"explanation":"x"}',
            json.dumps({"rows": [], "explanation": "x", "extra": 1}),
        )
        for text in malformed_cases:
            table, failures = audit.parse_updated_response(text)
            self.assertIsNone(table)
            self.assertIn(audit.Failure.MALFORMED_SCHEMA, failures)
        duplicate = json.dumps(
            {
                "rows": [
                    {"state_id": state, "old_action": "weather", "new_action": "weather"},
                    {"state_id": state, "old_action": "weather", "new_action": "weather"},
                ],
                "explanation": "x",
            }
        )
        table, failures = audit.parse_updated_response(duplicate)
        self.assertIsNotNone(table)
        self.assertIn(audit.Failure.DUPLICATE_STATE, failures)
        _, overflow = audit.parse_updated_response(
            json.dumps({"rows": [], "explanation": "x" * 513})
        )
        self.assertIn(audit.Failure.EXPLANATION_OVERFLOW, overflow)

    def test_complete_invalid_outputs_split_old_and_new_mass(self) -> None:
        common = self.paired_payloads()[0].common
        witness = audit.fixed_incumbent_frontier(
            self.interface, "direct", "fallback", self.direct_optima[0]
        ).staircase[0].witness
        old_invalid = list(witness)
        old_invalid[0] = dataclasses.replace(old_invalid[0], old_action="translate")
        score = audit.score_updated_output(
            self.interface, common, tuple(old_invalid)
        )
        self.assertFalse(score.valid_old)
        self.assertTrue(score.valid_new)
        self.assertEqual(score.invalid_old_mass, 1)
        self.assertEqual(score.invalid_new_mass, 0)

        new_invalid = list(witness)
        new_invalid[0] = dataclasses.replace(new_invalid[0], new_action="calculate")
        score = audit.score_updated_output(
            self.interface, common, tuple(new_invalid)
        )
        self.assertTrue(score.valid_old)
        self.assertFalse(score.valid_new)
        self.assertEqual(score.invalid_old_mass, 0)
        self.assertEqual(score.invalid_new_mass, 1)

        unknown = list(witness)
        unknown[0] = dataclasses.replace(unknown[0], new_action="unknown")
        score = audit.score_updated_output(self.interface, common, tuple(unknown))
        self.assertTrue(score.valid_old)
        self.assertFalse(score.valid_new)
        self.assertIn(audit.Failure.UNKNOWN_ACTION, score.failures)

    def test_exceeded_revision_context_overflow_and_below_frontier_invalid_fail(self) -> None:
        zero_common = self.paired_payloads(budget=(0, 1))[0].common
        frontier = audit.fixed_incumbent_frontier(
            self.interface, "direct", "fallback", self.direct_optima[0]
        )
        updated = frontier.staircase[1].witness
        score = audit.score_updated_output(self.interface, zero_common, updated)
        self.assertFalse(score.budget_compliant)
        self.assertIn(audit.Failure.EXCEEDED_REVISION, score.failures)
        overflow = audit.score_updated_output(
            self.interface, zero_common, frontier.staircase[0].witness,
            context_overflow=True,
        )
        self.assertFalse(overflow.frontier_success)
        self.assertIn(audit.Failure.CONTEXT_OVERFLOW, overflow.failures)

        invalid_low_entropy = tuple(
            audit.UpdatedRow(state.identifier, "search", "search")
            for state in self.interface.states
        )
        low = audit.score_updated_output(
            self.interface, zero_common, invalid_low_entropy
        )
        self.assertIsNotNone(low.rate_bits)
        self.assertAlmostEqual(low.rate_bits, 0.0)
        self.assertFalse(low.frontier_success)
        self.assertTrue(
            audit.Failure.INVALID_OLD_ACTION in low.failures
            or audit.Failure.INVALID_NEW_ACTION in low.failures
        )

    def test_frontier_update_and_above_frontier_output_are_distinct(self) -> None:
        common = self.paired_payloads()[0].common
        frontier = audit.fixed_incumbent_frontier(
            self.interface, "direct", "fallback", self.direct_optima[0]
        )
        attaining = frontier.staircase[common.allowed_revision_mass].witness
        attained = audit.score_updated_output(self.interface, common, attaining)
        self.assertTrue(attained.frontier_success)
        self.assertLessEqual(attained.budget_regret_bits or 0.0, audit.TOLERANCE)
        self.assertGreater(attained.revision_mass or 0, 0)

        enlarged = tuple(
            tuple(itertools.product(old_actions, new_actions))
            for old_actions, new_actions in zip(
                common.old_contract.admissible_actions,
                common.new_contract.admissible_actions,
                strict=True,
            )
        )
        installed = audit.validate_installed_table(
            self.interface, "direct", self.direct_optima[0]
        )
        above = next(
            profiles
            for profiles in itertools.product(*enlarged)
            if sum(old != selected[0] for old, selected in zip(installed, profiles, strict=True)) <= 2
            and verifier.independent_entropy(profiles, self.interface.weights)
            > frontier.staircase[2].rate_bits + audit.TOLERANCE
        )
        above_score = audit.score_updated_output(
            self.interface,
            common,
            tuple(
                audit.UpdatedRow(state.identifier, old, new)
                for state, (old, new) in zip(
                    self.interface.states, above, strict=True
                )
            ),
        )
        self.assertTrue(above_score.valid_old and above_score.valid_new)
        self.assertFalse(above_score.frontier_success)
        self.assertGreater(above_score.budget_regret_bits or 0.0, 0.0)
        verifier.verify_score(
            self.interface,
            common,
            tuple(
                audit.UpdatedRow(state.identifier, old, new)
                for state, (old, new) in zip(self.interface.states, above, strict=True)
            ),
            above_score,
        )

    def test_singleton_diagnostic_and_zero_budget_family(self) -> None:
        incumbent = self.direct_optima[0]
        singleton = audit.singleton_contract(self.interface, incumbent, "direct")
        diagnostic_interface = dataclasses.replace(
            self.interface, contracts=self.interface.contracts + (singleton,)
        )
        diagnostic_interface.validate()
        frontier = audit.fixed_incumbent_frontier(
            diagnostic_interface, singleton.identifier, "fallback", incumbent
        )
        self.assertTrue(
            all(
                row.old_action
                == next(item.action for item in incumbent if item.state_id == row.state_id)
                for row in frontier.staircase[0].witness
            )
        )
        self.assertEqual(frontier.staircase[0].rate_bits, frontier.staircase[-1].rate_bits)

    def synthetic_manifest(self) -> audit.RunManifest:
        return audit.pilot_manifest(
            self.interface,
            model="synthetic-model",
            access_route="offline-fixture",
            settings_json='{"temperature":0}',
            harness_version="fixture-v1",
            source_commit="synthetic-source",
            token_stop_ceiling=100000,
            money_stop_ceiling=0,
            synthetic_fixture=True,
        )

    def build_dry_run(self):
        manifest = self.synthetic_manifest()
        preparations: dict[str, audit.PreparationPayload] = {}
        preparation_tables: dict[str, audit.InstalledTable] = {}
        receipts: list[audit.InvocationReceipt] = []
        valid_preparations: set[str] = set()
        for slot in manifest.preparation_slots:
            payload = audit.preparation_payload(
                self.interface, slot.preparation_id, slot.contract_id
            )
            preparations[slot.preparation_id] = payload
            table = minimum_incumbents(self.interface, slot.contract_id)[0]
            if slot.contract_id == "fallback":
                table = (
                    audit.InstalledRow(table[0].state_id, "translate"),
                    *table[1:],
                )
            preparation_tables[slot.preparation_id] = table
            text = prep_response_text(table)
            receipts.append(
                receipt(
                    invocation_id=slot.preparation_id,
                    stage="preparation",
                    request_hash=payload.payload_hash,
                    old_contract_id=slot.contract_id,
                    response=text,
                    usage=None,
                )
            )
            if slot.contract_id != "fallback":
                valid_preparations.add(slot.preparation_id)

        target_payloads: dict[str, audit.TargetPayload] = {}
        scores: dict[str, audit.OutputScore] = {}
        eligible_slots = [
            slot
            for slot in manifest.target_slots
            if slot.preparation_id in valid_preparations
        ]
        missing_id = eligible_slots[0].invocation_id
        transport_id = eligible_slots[1].invocation_id
        for slot in eligible_slots:
            prep_payload = preparations[slot.preparation_id]
            incumbent = preparation_tables[slot.preparation_id]
            pair = audit.target_payload_pair(
                self.interface,
                target_id=slot.target_id,
                preparation_id=slot.preparation_id,
                old_contract_id=slot.old_contract_id,
                new_contract_id=slot.new_contract_id,
                incumbent=incumbent,
                budget=(slot.budget_numerator, slot.budget_denominator),
                preparation_payload_value=prep_payload,
                preparation_response_text=prep_response_text(incumbent),
            )
            payload = pair[audit.ARMS.index(slot.arm)]
            target_payloads[slot.invocation_id] = payload
            if slot.invocation_id == missing_id:
                continue
            if slot.invocation_id == transport_id:
                receipts.append(
                    receipt(
                        invocation_id=slot.invocation_id,
                        stage="target",
                        request_hash=payload.payload_hash,
                        old_contract_id=slot.old_contract_id,
                        response=None,
                        parent=slot.preparation_id,
                        arm=slot.arm,
                        new_contract_id=slot.new_contract_id,
                        budget=(slot.budget_numerator, slot.budget_denominator),
                        transport_error="synthetic transport failure",
                    )
                )
                scores[slot.invocation_id] = audit.OutputScore(
                    False, False, False, False, False,
                    (audit.Failure.TRANSPORT,), None, None, None, None, None, None, None,
                )
                continue
            frontier = audit.fixed_incumbent_frontier(
                self.interface, slot.old_contract_id, slot.new_contract_id, incumbent
            )
            table = frontier.staircase[payload.common.allowed_revision_mass].witness
            # Deterministically make inherited outputs in one condition compliant
            # but above frontier, so the dry run contains negative and tied effects.
            if slot.arm == "inherited" and slot.new_contract_id == "fallback" and slot.budget_numerator == 0:
                enlarged = tuple(
                    tuple(itertools.product(old_actions, new_actions))
                    for old_actions, new_actions in zip(
                        payload.common.old_contract.admissible_actions,
                        payload.common.new_contract.admissible_actions,
                        strict=True,
                    )
                )
                installed = audit.validate_installed_table(
                    self.interface, slot.old_contract_id, incumbent
                )
                candidate = next(
                    item for item in itertools.product(*enlarged)
                    if all(profile[0] == old for profile, old in zip(item, installed, strict=True))
                    and verifier.independent_entropy(item, self.interface.weights)
                    > frontier.staircase[0].rate_bits + audit.TOLERANCE
                )
                table = tuple(
                    audit.UpdatedRow(state.identifier, old, new)
                    for state, (old, new) in zip(self.interface.states, candidate, strict=True)
                )
            score = audit.score_updated_output(self.interface, payload.common, table)
            scores[slot.invocation_id] = score
            text = response_text(table)
            receipts.append(
                receipt(
                    invocation_id=slot.invocation_id,
                    stage="target",
                    request_hash=payload.payload_hash,
                    old_contract_id=slot.old_contract_id,
                    response=text,
                    parent=slot.preparation_id,
                    arm=slot.arm,
                    new_contract_id=slot.new_contract_id,
                    budget=(slot.budget_numerator, slot.budget_denominator),
                    usage=None,
                )
            )
        return (
            manifest,
            preparations,
            target_payloads,
            receipts,
            valid_preparations,
            scores,
        )

    def test_complete_synthetic_manifest_dry_run_and_denominators(self) -> None:
        manifest, preparations, targets, receipts, valid, scores = self.build_dry_run()
        self.assertEqual(len(manifest.preparation_slots), 3)
        self.assertEqual(len(manifest.target_slots), 24)
        self.assertEqual(len({slot.invocation_id for slot in manifest.target_slots}), 24)
        verifier.verify_receipts(
            self.interface, manifest, receipts, preparations, targets
        )
        report = audit.aggregate_denominators(manifest, valid, receipts, scores)
        self.assertEqual(report.preparation_failures, 1)
        self.assertEqual(report.planned_target_slots, 24)
        self.assertEqual(report.eligible_target_slots, 16)
        self.assertEqual(report.ineligible_target_slots_from_preparation_failure, 8)
        self.assertEqual(sum(arm.missing_receipts for arm in report.arms), 1)
        self.assertEqual(sum(arm.transport_failures for arm in report.arms), 1)
        self.assertLess(report.complete_pairs, report.eligible_pairs)
        self.assertTrue(any(arm.frontier_successes > 0 for arm in report.arms))
        self.assertGreater(report.paired_fresh_wins, 0)
        self.assertGreater(report.paired_ties, 0)
        self.assertEqual(report.preparation_billed_cost, None)
        self.assertEqual(report.total_billed_cost, None)
        verifier.verify_aggregate(manifest, valid, receipts, scores, report)
        verifier.verify_run(
            self.interface,
            manifest,
            receipts,
            preparations,
            targets,
            scores,
            report,
        )
        with self.assertRaises(ValueError):
            verifier.verify_aggregate(
                manifest,
                valid,
                receipts,
                scores,
                dataclasses.replace(report, eligible_target_slots=15),
            )

    def test_receipt_parser_and_verifier_reject_integrity_tampering(self) -> None:
        manifest, preparations, targets, receipts, _, scores = self.build_dry_run()
        first = receipts[0]
        raw = dataclasses.asdict(first)
        parsed = audit.InvocationReceipt.from_json(raw)
        self.assertEqual(parsed, first)
        self.assertIsNone(parsed.usage)

        tampered = dict(raw)
        tampered["response_hash"] = "0" * 64
        with self.assertRaises(ValueError):
            audit.InvocationReceipt.from_json(tampered)

        target_receipt = next(item for item in receipts if item.stage == "target" and item.response_text)
        target_slot = next(
            slot for slot in manifest.target_slots
            if slot.invocation_id == target_receipt.invocation_id
        )
        table, parse_failures = audit.parse_updated_response(target_receipt.response_text or "")
        self.assertIsNotNone(table)
        verifier.verify_score(
            self.interface,
            targets[target_receipt.invocation_id].common,
            table,
            scores[target_receipt.invocation_id],
            parse_failures,
        )
        bad_score = dataclasses.replace(
            scores[target_receipt.invocation_id], rate_bits=99.0
        )
        with self.assertRaises(ValueError):
            verifier.verify_score(
                self.interface,
                targets[target_receipt.invocation_id].common,
                table,
                bad_score,
                parse_failures,
            )
        with self.assertRaises(ValueError):
            verifier.verify_receipts(
                self.interface,
                manifest,
                receipts + [target_receipt],
                preparations,
                targets,
            )
        target_id = target_receipt.invocation_id
        original_payload = targets[target_id]
        fabricated_common = dataclasses.replace(
            original_payload.common,
            weights=(2, 1, 1, 1, 1, 1),
        )
        fabricated_payload = dataclasses.replace(
            original_payload, common=fabricated_common
        )
        fabricated_targets = dict(targets)
        fabricated_targets[target_id] = fabricated_payload
        fabricated_receipts = [
            dataclasses.replace(item, request_hash=fabricated_payload.payload_hash)
            if item.invocation_id == target_id
            else item
            for item in receipts
        ]
        with self.assertRaises(ValueError):
            verifier.verify_receipts(
                self.interface,
                manifest,
                fabricated_receipts,
                preparations,
                fabricated_targets,
            )
        valid_parent_id = next(iter({slot.preparation_id for slot in manifest.target_slots if slot.invocation_id in targets}))
        overflow_parent_receipts = [
            dataclasses.replace(item, context_overflow=True)
            if item.invocation_id == valid_parent_id
            else item
            for item in receipts
        ]
        with self.assertRaises(ValueError):
            verifier.verify_receipts(
                self.interface,
                manifest,
                overflow_parent_receipts,
                preparations,
                targets,
            )
        self.assertEqual(
            (target_slot.budget_numerator, target_slot.budget_denominator),
            (
                target_receipt.budget_numerator,
                target_receipt.budget_denominator,
            ),
        )

    def test_serialized_offline_ledger_replays_strict_receipts(self) -> None:
        manifest, preparations, targets, receipts, valid, scores = self.build_dry_run()
        preparation_scores: dict[str, audit.PreparationScore] = {}
        receipt_by_id = {item.invocation_id: item for item in receipts}
        for slot in manifest.preparation_slots:
            parsed, failures = audit.parse_installed_response(
                receipt_by_id[slot.preparation_id].response_text or ""
            )
            preparation_scores[slot.preparation_id] = audit.score_preparation_output(
                self.interface, slot.contract_id, parsed, failures
            )
        aggregate = audit.aggregate_denominators(
            manifest, valid, receipts, scores
        )
        with tempfile.TemporaryDirectory() as temporary:
            ledger = Path(temporary) / "synthetic_offline_ledger.json"
            audit.write_offline_ledger(
                ledger,
                manifest=manifest,
                preparation_payloads=preparations,
                target_payloads=targets,
                receipts=receipts,
                preparation_scores=preparation_scores,
                target_scores=scores,
                aggregate=aggregate,
            )
            self.assertGreater(ledger.stat().st_size, 1000)
            imported = audit.load_receipts_from_offline_ledger(ledger)
            self.assertEqual(imported, tuple(receipts))
            verifier.verify_ledger(ledger)
            verifier.verify_run(
                self.interface,
                manifest,
                imported,
                preparations,
                targets,
                scores,
                aggregate,
            )
            original = ledger.read_text(encoding="utf-8")
            tampered = json.loads(original)
            tampered["aggregate"]["eligible_target_slots"] = 15
            ledger.write_text(json.dumps(tampered), encoding="utf-8")
            with self.assertRaises(ValueError):
                verifier.verify_ledger(ledger)

            tampered = json.loads(original)
            target_id = next(iter(tampered["target_payloads"]))
            tampered["target_payloads"][target_id]["common"]["weights"][0] = 2
            tampered_request = audit.canonical_json(tampered["target_payloads"][target_id])
            for row in tampered["receipts"]:
                if row["invocation_id"] == target_id:
                    row["request_hash"] = audit.sha256_text(tampered_request)
            ledger.write_text(json.dumps(tampered), encoding="utf-8")
            with self.assertRaises(ValueError):
                verifier.verify_ledger(ledger)

    def test_fully_failed_preparations_serialize_and_replay(self) -> None:
        manifest = self.synthetic_manifest()
        preparations = {
            slot.preparation_id: audit.preparation_payload(
                self.interface, slot.preparation_id, slot.contract_id
            )
            for slot in manifest.preparation_slots
        }
        invalid_receipts: list[audit.InvocationReceipt] = []
        invalid_scores: dict[str, audit.PreparationScore] = {}
        for slot in manifest.preparation_slots:
            valid_table = minimum_incumbents(self.interface, slot.contract_id)[0]
            invalid_table = (
                audit.InstalledRow(valid_table[0].state_id, "translate"),
                *valid_table[1:],
            )
            text = prep_response_text(invalid_table)
            invalid_receipts.append(
                receipt(
                    invocation_id=slot.preparation_id,
                    stage="preparation",
                    request_hash=preparations[slot.preparation_id].payload_hash,
                    old_contract_id=slot.contract_id,
                    response=text,
                )
            )
            parsed, failures = audit.parse_installed_response(text)
            invalid_scores[slot.preparation_id] = audit.score_preparation_output(
                self.interface, slot.contract_id, parsed, failures
            )

        transport_receipts = [
            receipt(
                invocation_id=slot.preparation_id,
                stage="preparation",
                request_hash=preparations[slot.preparation_id].payload_hash,
                old_contract_id=slot.contract_id,
                response=None,
                transport_error="synthetic preparation transport failure",
            )
            for slot in manifest.preparation_slots
        ]
        cases = (
            ("all-invalid", invalid_receipts, invalid_scores),
            ("transport-only", transport_receipts, {}),
        )
        with tempfile.TemporaryDirectory() as temporary:
            for label, receipts, preparation_scores in cases:
                with self.subTest(label=label):
                    aggregate = audit.aggregate_denominators(
                        manifest, set(), receipts, {}
                    )
                    self.assertEqual(aggregate.eligible_target_slots, 0)
                    for arm in aggregate.arms:
                        self.assertIsNone(
                            arm.attempted_success_fraction_conditioned_on_valid_preparation
                        )
                        self.assertEqual(arm.planned_slot_yield, 0.0)
                    ledger = Path(temporary) / f"{label}.json"
                    audit.write_offline_ledger(
                        ledger,
                        manifest=manifest,
                        preparation_payloads=preparations,
                        target_payloads={},
                        receipts=receipts,
                        preparation_scores=preparation_scores,
                        target_scores={},
                        aggregate=aggregate,
                    )
                    verifier.verify_ledger(ledger)

if __name__ == "__main__":
    unittest.main()


==> experiments/task_arrival/test_codex_pilot_artifact.py <==
"""Portable Paper 4b pilot artifact boundary tests."""

from __future__ import annotations

import json
import shutil
import tempfile
import unittest
from pathlib import Path

import codex_pilot_artifact as portable


class CodexPilotArtifactTests(unittest.TestCase):
    @classmethod
    def setUpClass(cls) -> None:
        cls.artifact = Path(__file__).resolve().with_name("pilot_artifact")

    def copied_artifact(self, root: Path) -> Path:
        destination = root / "pilot_artifact"
        shutil.copytree(self.artifact, destination)
        return destination

    def test_committed_portable_scientific_ledger_replays(self) -> None:
        results = portable.verify_artifact(self.artifact)
        self.assertEqual(results["planned_invocations"], 27)
        self.assertEqual(results["retained_receipts"], 27)
        self.assertEqual(results["valid_preparations"], 3)
        self.assertEqual(results["transport_errors"], 0)
        self.assertEqual(results["reported_tokens"], 115_865)
        for budget in ("0/1", "1/3"):
            self.assertEqual(results["budget_results"][budget]["fresh"]["frontier_successes"], 6)
            self.assertEqual(results["budget_results"][budget]["inherited"]["frontier_successes"], 6)
            self.assertEqual(results["budget_results"][budget]["paired"]["ties"], 6)

    def test_ledger_byte_tampering_fails_digest_check(self) -> None:
        with tempfile.TemporaryDirectory() as directory:
            artifact = self.copied_artifact(Path(directory))
            ledger = artifact / portable.LEDGER_NAME
            ledger.write_bytes(ledger.read_bytes() + b"\n")
            with self.assertRaisesRegex(ValueError, "ledger digest mismatch"):
                portable.verify_artifact(artifact)

    def test_rehashed_result_claim_still_fails_independent_replay(self) -> None:
        with tempfile.TemporaryDirectory() as directory:
            artifact = self.copied_artifact(Path(directory))
            manifest_path = artifact / portable.MANIFEST_NAME
            manifest = json.loads(manifest_path.read_text(encoding="utf-8"))
            manifest["results"]["budget_results"]["1/3"]["inherited"][
                "frontier_successes"
            ] = 5
            manifest_path.write_text(
                json.dumps(manifest, indent=2, sort_keys=True) + "\n",
                encoding="utf-8",
            )
            with self.assertRaisesRegex(ValueError, "result summary differs"):
                portable.verify_artifact(artifact)

    def test_unlisted_file_is_rejected(self) -> None:
        with tempfile.TemporaryDirectory() as directory:
            artifact = self.copied_artifact(Path(directory))
            (artifact / "raw-account.jsonl").write_text("{}\n", encoding="utf-8")
            with self.assertRaisesRegex(ValueError, "unlisted files"):
                portable.verify_artifact(artifact)

    def test_public_ledger_secret_or_account_values_are_rejected(self) -> None:
        for value in (
            {"account": {"email": "private-value"}},
            {"request": {"accessToken": "private-value"}},
        ):
            with self.subTest(value=value):
                with self.assertRaisesRegex(ValueError, "account or credential"):
                    portable._require_public_ledger_has_no_account_or_secret_values(value)


if __name__ == "__main__":
    unittest.main()


==> experiments/task_arrival/test_codex_subscription_transport.py <==
"""Offline tests for the bounded Paper 4b Codex subscription runner."""

from __future__ import annotations

import dataclasses
import json
import os
import shutil
import tempfile
import unittest
from dataclasses import asdict
from pathlib import Path

import agent_context_audit as audit
import codex_subscription_transport as transport


def installed_table(
    interface: audit.ExperimentInterface, contract_id: str
) -> audit.InstalledTable:
    contract = interface.contract(contract_id)
    return tuple(
        audit.InstalledRow(state.identifier, choices[0])
        for state, choices in zip(interface.states, contract.admissible_actions, strict=True)
    )


def prep_text(table: audit.InstalledTable) -> str:
    return json.dumps(
        {"rows": [row.as_json() for row in table], "explanation": "fixture"},
        sort_keys=True,
    )


def item_event(item_type: str, **fields: object) -> dict[str, object]:
    return {
        "method": "item/completed",
        "params": {"item": {"id": "item-1", "type": item_type, **fields}},
    }


def clean_events(*, raw: bool = True, retry: bool = False) -> list[object]:
    usage = {
        "inputTokens": 1200,
        "outputTokens": 80,
        "reasoningOutputTokens": 40,
        "cachedInputTokens": 0,
        "totalTokens": 1280,
    }
    events: list[object] = []
    if retry:
        events.append({"method": "error", "params": {"willRetry": True}})
    if raw:
        events.append(
            {"method": "rawResponse/completed", "params": {"responseId": "resp-1", "usage": usage}}
        )
    else:
        events.append(
            {"method": "thread/tokenUsage/updated", "params": {"tokenUsage": {"last": usage}}}
        )
    events.extend(
        [
            item_event("agentMessage", phase="final_answer", text='{"rows":[]}'),
            {"method": "turn/completed", "params": {"turn": {"status": "completed"}}},
        ]
    )
    return events


class FakeExchange(transport.AppServerExchange):
    def __init__(self, *, with_usage: bool = True) -> None:
        self.with_usage = with_usage
        self.calls: list[str] = []

    def invoke(self, plan, raw_path, stderr_path, before_turn_start, timeout_seconds):
        self.calls.append(plan.invocation_id)
        before_turn_start()
        usage = (
            audit.UsageReceipt(10, 2, 1, 0, None) if self.with_usage else None
        )
        result = transport.EventAudit(
            accepted=True,
            violations=(),
            response_text='{"rows":[],"explanation":"invalid preparation fixture"}',
            finish_status="completed",
            usage=usage,
            reported_total_tokens=12 if usage is not None else None,
            usage_source="fake" if usage is not None else None,
            raw_response_completions=0,
            upstream_attempt_count=None,
            visible_retry_events=0,
        )
        return transport.InvocationOutcome(
            "2026-09-15T00:00:00Z",
            "2026-09-15T00:00:01Z",
            result,
            None,
            False,
        )


class ValidFakeExchange(FakeExchange):
    def invoke(self, plan, raw_path, stderr_path, before_turn_start, timeout_seconds):
        self.calls.append(plan.invocation_id)
        before_turn_start()
        payload = json.loads(plan.turn_start_request["params"]["input"][0]["text"])
        if plan.stage == "preparation":
            allowed = {
                row["state_id"]: row["actions"][0]
                for row in payload["current_contract"]["admissible_actions"]
            }
            rows = [
                {"state_id": state["identifier"], "action": allowed[state["identifier"]]}
                for state in payload["states"]
            ]
        else:
            installed = {row["state_id"]: row["action"] for row in payload["incumbent"]}
            allowed = {
                row["state_id"]: row["actions"][0]
                for row in payload["new_contract"]["admissible_actions"]
            }
            rows = [
                {
                    "state_id": state["identifier"],
                    "old_action": installed[state["identifier"]],
                    "new_action": allowed[state["identifier"]],
                }
                for state in payload["states"]
            ]
        result = transport.EventAudit(
            accepted=True,
            violations=(),
            response_text=json.dumps({"rows": rows, "explanation": "fixture"}, sort_keys=True),
            finish_status="completed",
            usage=audit.UsageReceipt(10, 2, 1, 0, None),
            reported_total_tokens=12,
            usage_source="fake",
            raw_response_completions=0,
            upstream_attempt_count=None,
            visible_retry_events=0,
        )
        return transport.InvocationOutcome(
            "2026-09-15T00:00:00Z", "2026-09-15T00:00:01Z", result, None, False
        )


class CodexSubscriptionTransportTests(unittest.TestCase):
    @classmethod
    def setUpClass(cls) -> None:
        cls.interface = audit.ExperimentInterface.from_authoritative_declarations()
        cls.preparation = audit.preparation_payload(cls.interface, "prep-direct-0", "direct")
        cls.incumbent = installed_table(cls.interface, "direct")
        cls.fresh, cls.inherited = audit.target_payload_pair(
            cls.interface,
            target_id="target-prep-direct-0-fallback-1-3",
            preparation_id="prep-direct-0",
            old_contract_id="direct",
            new_contract_id="fallback",
            incumbent=cls.incumbent,
            budget=(1, 3),
            preparation_payload_value=cls.preparation,
            preparation_response_text=prep_text(cls.incumbent),
        )
        cls.cwd = Path("/tmp/paper4b-empty-invocation")

    def freeze_fixture(self, root: Path) -> tuple[Path, str]:
        run_dir = root / "run"
        (run_dir / "schema").mkdir(parents=True)
        (run_dir / "schema" / "fixture.json").write_text("{}\n", encoding="utf-8")
        (run_dir / "prompt-input-projection.json").write_text("{}\n", encoding="utf-8")
        controls = transport.TransportControls()
        manifest = transport._scientific_manifest(controls, "fixture-commit")
        binary = Path(shutil.which("codex") or "/bin/false")
        wrapper = {
            "transport_version": transport.TRANSPORT_VERSION,
            "controls": asdict(controls),
            "scientific_manifest": asdict(manifest),
            "source_hashes": transport._source_hashes(),
            "codex": {
                "version": transport.PINNED_CODEX_VERSION,
                "binary_sha256": transport.sha256_file(binary.resolve()),
                "login_route": "ChatGPT",
                "schema_bundle_sha256": transport.schema_bundle_hash(run_dir / "schema"),
            },
            "runtime": transport._runtime_provenance(),
            "isolation": {
                "config": transport.ISOLATION_CONFIG,
                "prompt_input_projection_sha256": transport.sha256_file(
                    run_dir / "prompt-input-projection.json"
                ),
            },
        }
        transport._write_json_exclusive(run_dir / "manifest.json", wrapper)
        digest = transport.sha256_file(run_dir / "manifest.json")
        journal = transport.Journal(run_dir / "journal.jsonl")
        journal.append("manifest_frozen", {"manifest_sha256": digest})
        for slot in manifest.preparation_slots:
            invocation_dir = run_dir / "isolated" / slot.preparation_id
            invocation_dir.mkdir(parents=True)
            payload = audit.preparation_payload(
                self.interface, slot.preparation_id, slot.contract_id
            )
            plan = transport.plan_preparation(payload, invocation_dir)
            transport._write_json_exclusive(
                run_dir / "plans" / f"{slot.preparation_id}.json", asdict(plan)
            )
        return run_dir, digest

    def test_approved_controls_are_exact(self) -> None:
        controls = transport.TransportControls()
        controls.validate()
        self.assertEqual(controls.max_invocations, 27)
        self.assertEqual(controls.max_turns_per_invocation, 1)
        self.assertEqual(controls.wall_time_seconds, 300)
        self.assertEqual(controls.token_stop_threshold, 250_000)
        self.assertEqual(controls.harness_retries, 0)
        self.assertEqual(controls.built_in_client_retries, "accepted-provider-fixed")
        with self.assertRaises(ValueError):
            dataclasses.replace(controls, harness_retries=1).validate()

    def test_preparation_plan_pins_route_schema_and_isolation(self) -> None:
        plan = transport.plan_preparation(self.preparation, self.cwd)
        self.assertEqual(plan.request_hash, self.preparation.payload_hash)
        self.assertEqual(plan.account_read_request["method"], "account/read")
        self.assertEqual(plan.rate_limits_request["method"], "account/rateLimits/read")
        self.assertIsNone(plan.inject_items_request)
        thread = plan.thread_start_request["params"]
        turn = plan.turn_start_request["params"]
        self.assertTrue(thread["ephemeral"])
        self.assertEqual(thread["modelProvider"], "openai")
        self.assertEqual(thread["model"], "gpt-5.6-sol")
        self.assertEqual(turn["effort"], "medium")
        self.assertEqual(turn["summary"], "none")
        self.assertEqual(turn["input"][0]["text"], audit.canonical_json(self.preparation.as_json()))
        self.assertEqual(turn["outputSchema"]["properties"]["rows"]["minItems"], 6)
        self.assertEqual(thread["config"]["mcp_servers"], {})
        self.assertFalse(thread["config"]["features"]["shell_tool"])

    def test_arms_share_exact_current_text_and_replay_exact_roles(self) -> None:
        fresh = transport.plan_target(self.fresh, self.cwd, "fresh-id")
        inherited = transport.plan_target(self.inherited, self.cwd, "inherited-id")
        self.assertEqual(fresh.common_target_hash, inherited.common_target_hash)
        self.assertEqual(fresh.turn_start_request["params"]["input"], inherited.turn_start_request["params"]["input"])
        self.assertIsNone(fresh.inject_items_request)
        items = inherited.inject_items_request["params"]["items"]
        self.assertEqual([item["role"] for item in items], ["user", "assistant"])
        self.assertEqual(items[0]["content"][0]["text"], audit.canonical_json(self.preparation.as_json()))
        self.assertEqual(items[1]["content"][0]["text"], prep_text(self.incumbent))
        self.assertEqual(fresh.turn_start_request["id"], 5)
        self.assertEqual(inherited.turn_start_request["id"], 6)

    def test_schema_derives_declared_fields_without_semantic_mirroring(self) -> None:
        schema = transport.response_output_schema(self.interface, "target")
        row = schema["properties"]["rows"]["items"]
        self.assertEqual(set(row["required"]), {"state_id", "old_action", "new_action"})
        self.assertEqual(
            set(row["properties"]["old_action"]["enum"]),
            {action.identifier for action in self.interface.actions},
        )
        self.assertNotIn("uniqueItems", schema["properties"]["rows"])

    def test_internal_raw_event_absence_keeps_valid_output_and_attempt_unknown(self) -> None:
        result = transport.audit_event_stream(clean_events(raw=False))
        self.assertTrue(result.accepted)
        self.assertIsNone(result.upstream_attempt_count)
        self.assertEqual(result.reported_total_tokens, 1280)
        self.assertEqual(result.usage_source, "thread/tokenUsage/updated:last")

    def test_single_completed_agent_message_with_nullable_phase_is_final(self) -> None:
        events = clean_events()
        events[1]["params"]["item"]["phase"] = None
        self.assertTrue(transport.audit_event_stream(events).accepted)

    def test_visible_builtin_retry_is_retained_but_accepted(self) -> None:
        result = transport.audit_event_stream(clean_events(retry=True))
        self.assertTrue(result.accepted)
        self.assertEqual(result.visible_retry_events, 1)
        self.assertIsNone(result.upstream_attempt_count)

    def test_multiple_reported_completions_are_summed(self) -> None:
        first = clean_events()
        second = {
            "method": "rawResponse/completed",
            "params": {
                "usage": {
                    "inputTokens": 20,
                    "outputTokens": 3,
                    "reasoningOutputTokens": 1,
                    "cachedInputTokens": 0,
                    "totalTokens": 23,
                }
            },
        }
        result = transport.audit_event_stream([first[0], second, *first[1:]])
        self.assertTrue(result.accepted)
        self.assertEqual(result.raw_response_completions, 2)
        self.assertEqual(result.reported_total_tokens, 1303)
        self.assertEqual(result.usage.input_tokens, 1220)
        self.assertEqual(result.usage_source, "rawResponse/completed:sum")

    def test_partial_retry_usage_is_missing_and_cannot_be_undercounted(self) -> None:
        events = clean_events()
        events.insert(1, {"method": "rawResponse/completed", "params": {}})
        result = transport.audit_event_stream(events)
        self.assertTrue(result.accepted)
        self.assertEqual(result.raw_response_completions, 2)
        self.assertIsNone(result.usage)
        self.assertIsNone(result.reported_total_tokens)
        self.assertEqual(result.usage_source, "rawResponse/completed:partial-missing")

    def test_tool_compaction_reroute_extra_answer_and_server_request_fail(self) -> None:
        cases = {
            "tool": (item_event("commandExecution"), "forbidden_item:commandExecution"),
            "compaction": (item_event("contextCompaction"), "context_compacted"),
            "reroute": ({"method": "model/rerouted", "params": {}}, "model_rerouted"),
            "answer": (item_event("agentMessage", phase="final_answer", text="{}"), "final_message_count"),
            "request": ({"method": "item/tool/requestUserInput", "id": 9, "params": {}}, "server_request_forbidden"),
        }
        for name, (event, expected) in cases.items():
            with self.subTest(name=name):
                result = transport.audit_event_stream([*clean_events(), event])
                self.assertFalse(result.accepted)
                self.assertIn(expected, result.violations)

    def test_account_and_credit_checks_fail_closed(self) -> None:
        transport.validate_account_response(
            {"requiresOpenaiAuth": True, "account": {"type": "chatgpt", "planType": "pro"}}
        )
        transport.validate_rate_limits_response(
            {"rateLimits": {"planType": "pro", "rateLimitReachedType": None, "credits": {"hasCredits": False}}}
        )
        with self.assertRaises(ValueError):
            transport.validate_account_response(
                {"requiresOpenaiAuth": True, "account": {"type": "apiKey"}}
            )
        with self.assertRaises(ValueError):
            transport.validate_rate_limits_response(
                {"rateLimits": {"planType": "pro", "credits": {"hasCredits": True}}}
            )

    def test_child_environment_strips_api_fallback_only_in_copy(self) -> None:
        old = os.environ.get("OPENAI_API_KEY")
        os.environ["OPENAI_API_KEY"] = "never-log-this"
        try:
            child = transport._child_environment(Path("/tmp/isolated-codex-home"))
            self.assertNotIn("OPENAI_API_KEY", child)
            self.assertEqual(os.environ["OPENAI_API_KEY"], "never-log-this")
            self.assertEqual(child["CODEX_HOME"], "/tmp/isolated-codex-home")
        finally:
            if old is None:
                os.environ.pop("OPENAI_API_KEY", None)
            else:
                os.environ["OPENAI_API_KEY"] = old

    def test_journal_chain_detects_tampering(self) -> None:
        with tempfile.TemporaryDirectory() as directory:
            path = Path(directory) / "journal.jsonl"
            journal = transport.Journal(path)
            journal.append("slot_reserved", {"invocation_id": "one"})
            journal.append("invocation_terminal", {"value": 2})
            transport.Journal(path)
            text = path.read_text(encoding="utf-8").replace('"value":2', '"value":3')
            path.write_text(text, encoding="utf-8")
            with self.assertRaises(ValueError):
                transport.Journal(path)

    def test_fake_runner_reserves_before_dispatch_and_skips_all_invalid_targets(self) -> None:
        with tempfile.TemporaryDirectory() as directory:
            run_dir, digest = self.freeze_fixture(Path(directory))
            fake = FakeExchange(with_usage=True)
            result = transport.execute_run(run_dir, digest, fake)
            journal = transport.Journal(run_dir / "journal.jsonl")
        self.assertEqual(result["status"], "complete")
        self.assertEqual(len(fake.calls), 3)
        events = [record["event"] for record in journal.records]
        self.assertEqual(events.count("slot_reserved"), 3)
        self.assertEqual(events.count("turn_start_dispatch_intent"), 3)
        self.assertEqual(events.count("target_skipped_invalid_preparation"), 24)
        for identifier in fake.calls:
            reserve = next(i for i, r in enumerate(journal.records) if r["event"] == "slot_reserved" and r["data"]["invocation_id"] == identifier)
            dispatch = next(i for i, r in enumerate(journal.records) if r["event"] == "turn_start_dispatch_intent" and r["data"]["invocation_id"] == identifier)
            self.assertLess(reserve, dispatch)

    def test_missing_usage_stops_after_one_reserved_slot(self) -> None:
        with tempfile.TemporaryDirectory() as directory:
            run_dir, digest = self.freeze_fixture(Path(directory))
            fake = FakeExchange(with_usage=False)
            result = transport.execute_run(run_dir, digest, fake)
            journal = transport.Journal(run_dir / "journal.jsonl")
            receipt = transport._terminal_receipts(journal)[fake.calls[0]]
            second_fake = FakeExchange(with_usage=True)
            resumed = transport.execute_run(run_dir, digest, second_fake)
            self.assertEqual(result["reason"], "missing_usage")
            self.assertEqual(len(fake.calls), 1)
            self.assertEqual(receipt.transport_error, "missing_usage")
            self.assertEqual(receipt.retries, 0)
            self.assertIsNone(result["reported_tokens"])
            self.assertEqual(result["reported_tokens_before_missing"], 0)
        self.assertEqual(resumed["status"], "stopped")
        self.assertEqual(second_fake.calls, [])

    def test_existing_unreserved_plan_is_reused_only_when_exact(self) -> None:
        with tempfile.TemporaryDirectory() as directory:
            path = Path(directory) / "plan.json"
            plan = transport.plan_preparation(self.preparation, self.cwd)
            transport._write_or_verify_plan(path, plan)
            transport._write_or_verify_plan(path, plan)
            changed = dataclasses.replace(plan, request_hash="0" * 64)
            with self.assertRaises(ValueError):
                transport._write_or_verify_plan(path, changed)

    def test_valid_fake_runner_covers_all_prep_fresh_and_inherited_slots(self) -> None:
        with tempfile.TemporaryDirectory() as directory:
            run_dir, digest = self.freeze_fixture(Path(directory))
            fake = ValidFakeExchange()
            result = transport.execute_run(run_dir, digest, fake)
            journal = transport.Journal(run_dir / "journal.jsonl")
        self.assertEqual(result["status"], "complete")
        self.assertEqual(len(fake.calls), 27)
        self.assertEqual(sum(name.startswith("prep-") for name in fake.calls), 3)
        self.assertEqual(sum("-fresh-" in name for name in fake.calls), 12)
        self.assertEqual(sum("-inherited-" in name for name in fake.calls), 12)
        terminals = [record for record in journal.records if record["event"] == "invocation_terminal"]
        self.assertEqual(len(terminals), 27)
        self.assertTrue(all(record["data"]["turn_start_dispatched"] for record in terminals))

    def test_unresolved_reservation_never_dispatches_again(self) -> None:
        with tempfile.TemporaryDirectory() as directory:
            run_dir, digest = self.freeze_fixture(Path(directory))
            journal = transport.Journal(run_dir / "journal.jsonl")
            journal.append("slot_reserved", {"invocation_id": "prep-direct-0"})
            fake = FakeExchange()
            result = transport.execute_run(run_dir, digest, fake)
        self.assertEqual(result["reason"], "unresolved_reserved_slot")
        self.assertEqual(fake.calls, [])


if __name__ == "__main__":
    unittest.main()


==> experiments/task_arrival/test_neural_replay_audit.py <==
"""Regression checks for the sequential neural-policy audit."""

from __future__ import annotations

import tempfile
import unittest
from pathlib import Path

import neural_replay_audit as audit


class NeuralReplayAuditTests(unittest.TestCase):
    @classmethod
    def setUpClass(cls) -> None:
        cls.protocol = audit.NeuralReplayProtocol(
            model_seeds=(0, 1),
            hidden_units=12,
            incumbent_epochs=12,
            update_epochs=8,
            replay_fractions=(0.0, 0.5, 1.0),
        )
        cls.result = audit.run_audit(cls.protocol)

    def test_default_protocol_is_pinned_and_reproducible(self) -> None:
        data = audit.prepare_digits(audit.NeuralReplayProtocol())
        dataset = data.dataset_audit
        self.assertEqual(dataset.rows, 1797)
        self.assertEqual(dataset.train_rows, 1257)
        self.assertEqual(dataset.held_out_rows, 540)
        self.assertEqual(
            dataset.carrier_sha256,
            "497440707594d8dc8be14d8bd9af11cab673932f40aef30d47f7e40b25d0a68a",
        )
        self.assertEqual(
            dataset.split_sha256,
            "21f8e1b8c155935060c2c42d8e726633bfcd6da779d9edb0fc70f06aac2ae96e",
        )
        self.assertAlmostEqual(dataset.valid_profile_rate_bits, 1.9708351467)

    def test_replay_moves_the_learned_policy_on_the_expected_tradeoff(self) -> None:
        rows = self.result.summary.replay_fractions
        no_replay = rows[0]
        full_replay = rows[-1]
        self.assertEqual(no_replay.replay_fraction, 0.0)
        self.assertEqual(full_replay.replay_fraction, 1.0)
        self.assertGreater(full_replay.old_accuracy.median, no_replay.old_accuracy.median)
        self.assertLess(
            full_replay.old_output_revision_mass.median,
            no_replay.old_output_revision_mass.median,
        )
        self.assertGreater(
            full_replay.output_profile_rate_bits.median,
            no_replay.output_profile_rate_bits.median,
        )

    def test_every_seed_and_replay_fraction_has_one_nominal_record(self) -> None:
        result = self.result
        expected = len(result.protocol.model_seeds) * len(
            result.protocol.replay_fractions
        )
        self.assertEqual(len(result.points), expected)
        for seed in result.protocol.model_seeds:
            rows = [row for row in result.points if row.seed == seed]
            self.assertEqual(
                tuple(row.replay_fraction for row in rows),
                result.protocol.replay_fractions,
            )
            self.assertEqual(
                tuple(row.replay_rows for row in rows),
                tuple(sorted(row.replay_rows for row in rows)),
            )

    def test_generated_outputs_derive_values_from_the_nominal_result(self) -> None:
        with tempfile.TemporaryDirectory() as directory:
            output_dir = Path(directory)
            audit.write_artifacts(self.result, output_dir)
            macros = (output_dir / "neural_replay_summary.tex").read_text(
                encoding="utf-8"
            )
            table = (output_dir / "neural_replay_table.tex").read_text(
                encoding="utf-8"
            )
        no_replay = self.result.summary.replay_fractions[0]
        full_replay = self.result.summary.replay_fractions[-1]
        self.assertIn(r"\newcommand{\neuralReplaySeedCount}{2}", macros)
        self.assertIn(
            rf"\newcommand{{\neuralReplayZeroRecourse}}{{{no_replay.old_output_revision_mass.median:.3f}}}",
            macros,
        )
        self.assertIn(
            rf"\newcommand{{\neuralReplayOneZeroZeroRate}}{{{full_replay.output_profile_rate_bits.median:.3f}}}",
            macros,
        )
        self.assertIn(
            rf"100\% & {full_replay.replay_rows} & {full_replay.old_accuracy.median:.3f}",
            table,
        )


if __name__ == "__main__":
    unittest.main()


==> experiments/task_arrival/test_penalty_reporting_diagnostic.py <==
import json
from pathlib import Path
import tempfile
import unittest

import penalty_reporting_diagnostic as diagnostic


class PenaltyReportingTests(unittest.TestCase):
    @classmethod
    def setUpClass(cls):
        cls.cases = diagnostic.cases()
        cls.interface = diagnostic.audit.ExperimentInterface.from_authoritative_declarations()

    def test_all_six_arrivals_and_control_counts(self):
        gaps = [diagnostic.audit.fixed_incumbent_frontier(
            self.interface, c.common.old_contract.identifier,
            c.common.new_contract.identifier, c.common.incumbent).lock_penalty_bits
            for c in self.cases]
        self.assertEqual(len(gaps), 6)
        self.assertEqual(sum(g > 1e-8 for g in gaps), 2)

    def test_prompts_share_facts_and_keep_fresh_context(self):
        for case in self.cases:
            plans = [diagnostic.make_plan(case, probe, Path("/tmp/offline-diagnostic-test"))
                     for probe in ("neutral", "explicit")]
            payloads = [json.loads(p.turn_start_request["params"]["input"][0]["text"])
                        for p in plans]
            for payload in payloads:
                payload.pop("instruction")
                payload.pop("response_schema")
            self.assertEqual(*payloads)
            for p in plans:
                self.assertIsNone(p.inject_items_request)
                self.assertEqual(p.turn_start_request["params"]["outputSchema"]
                                 ["properties"]["explanation"]["maxLength"], 8000)
            self.assertNotIn("comparison", plans[0].turn_start_request["params"]
                             ["outputSchema"]["properties"])

    def test_existing_outputs_rescore_without_new_inference(self):
        data = json.loads(diagnostic.LEDGER.read_text())
        receipts = {r["invocation_id"]: r for r in data["receipts"]}
        for case in self.cases:
            name = f"target-{case.common.old_contract.identifier}-{case.common.new_contract.identifier}-fresh-0-1-0"
            raw = json.loads(receipts[name]["response_text"])
            raw["explanation"] = "Long explanation. " * 100
            neutral = diagnostic.score(case, "neutral", json.dumps(raw))
            self.assertTrue(neutral["table"]["frontier_success"])
            raw["comparison"] = neutral["expected_comparison"]
            explicit = diagnostic.score(case, "explicit", json.dumps(raw))
            self.assertTrue(explicit["comparison_correct"])
            raw["comparison"]["excess_bits"] += 0.1
            self.assertFalse(diagnostic.score(case, "explicit", json.dumps(raw))["comparison_correct"])

    def test_reject_malformed_and_boolean_comparison(self):
        self.assertIsNotNone(diagnostic.score(self.cases[0], "neutral", "bad")["parse_error"])
        rates = diagnostic.RateComparison(1, 1, 0)
        self.assertFalse(rates.matches({"locked_rate_bits": True, "free_rate_bits": 1, "excess_bits": 0}))

    def test_controls_are_fixed_and_distinct_from_original(self):
        diagnostic.DiagnosticControls().validate()
        self.assertEqual(diagnostic.transport.TransportControls().max_invocations, 27)
        with self.assertRaises(ValueError):
            diagnostic.DiagnosticControls(max_invocations=13).validate()

    def test_changed_manifest_cannot_dispatch(self):
        with tempfile.TemporaryDirectory() as directory:
            root = Path(directory)
            diagnostic.transport._write_json_exclusive(root / "manifest.json", {})
            with self.assertRaisesRegex(ValueError, "digest mismatch"):
                diagnostic.run(root, Path("/missing-binary"), "wrong")


if __name__ == "__main__":
    unittest.main()


==> experiments/task_arrival/test_penalty_reporting_replay.py <==
import json
from pathlib import Path
import shutil
import tempfile
import unittest

import penalty_reporting_replay as replay


class ReportingReplayTests(unittest.TestCase):
    def test_retained_diagnostic_replays_without_inference(self):
        self.assertEqual(replay.verify(), {"calls": 12, "optimal_tables": 12,
            "explicit_correct": 6, "neutral_comparisons": 0, "reported_tokens": 51292})

    def test_missing_response_is_rejected(self):
        with tempfile.TemporaryDirectory() as directory:
            root = Path(directory) / "artifact"
            shutil.copytree(replay.ARTIFACT, root)
            next((root / "responses").glob("*.json")).unlink()
            with self.assertRaisesRegex(ValueError, "missing or additional"):
                replay.verify(root)

    def test_changed_score_is_rejected(self):
        with tempfile.TemporaryDirectory() as directory:
            root = Path(directory) / "artifact"
            shutil.copytree(replay.ARTIFACT, root)
            path = root / "responses" / "explicit-direct-fallback.json"
            record = json.loads(path.read_text())
            record["score"]["comparison_correct"] = False
            path.write_text(json.dumps(record))
            with self.assertRaisesRegex(ValueError, "score does not replay"):
                replay.verify(root)


if __name__ == "__main__":
    unittest.main()


==> experiments/task_arrival/test_task_arrival_audit.py <==
"""Regression checks for the exhaustive task-arrival audit."""

from __future__ import annotations

import math
import itertools
import json
from collections import Counter
import re
import tempfile
import unittest
from pathlib import Path
from statistics import median

import constrained_decoding_audit as decoding
import gridworld_scaling_audit as scaling
import publication_artifacts
import random_gridworld_audit as random_gridworld
import synthetic_interface_audit as synthetic_interface
import task_arrival_audit as audit
from artifact_io import format_latex_scientific, write_json
from selector_optimization import (
    MipCertificate,
    minimum_value_difference_interval,
    solve_convex_action_rate,
)


class TaskArrivalAuditTests(unittest.TestCase):
    @classmethod
    def setUpClass(cls) -> None:
        ledger_path = Path(decoding.__file__).with_name(decoding.SCORE_LEDGER_NAME)
        cls.decoding_ledger = decoding.load_score_ledger(ledger_path)
        cls.decoding_report = decoding.audit(cls.decoding_ledger)

    def assert_solver_certificate(
        self, objective: float, certificate: MipCertificate
    ) -> None:
        self.assertEqual(certificate.status_code, 0)
        self.assertIn("Optimal", certificate.status)
        self.assertLessEqual(certificate.objective_lower_bound, objective + 1e-9)
        self.assertGreaterEqual(certificate.relative_gap, 0.0)

    def test_scientific_literals_use_consistent_latex_notation(self) -> None:
        self.assertEqual(
            format_latex_scientific(2.66e-5, 2),
            r"\ensuremath{2.66\times 10^{-5}}",
        )
        self.assertEqual(
            format_latex_scientific(1.8e-16, 1),
            r"\ensuremath{1.8\times 10^{-16}}",
        )

    def test_constrained_decoding_publication_boundary(self) -> None:
        macros = {
            macro.name: macro.value
            for macro in publication_artifacts.publication_macros(
                self.decoding_report
            )
        }
        self.assertEqual(
            macros["decodingMaxMipGap"],
            r"\ensuremath{1.8\times 10^{-16}}",
        )
        self.assertEqual(
            publication_artifacts.PUBLICATION_PANELS[1].title,
            "best-installed-rule penalty (bits)",
        )

    def test_minimum_value_difference_uses_opposite_primal_dual_endpoints(
        self,
    ) -> None:
        left = MipCertificate(0, "Optimal", 1.99, 0.0)
        right = MipCertificate(0, "Optimal", 1.49, 0.0)
        interval = minimum_value_difference_interval(
            minuend_objective=2.0,
            minuend_certificate=left,
            subtrahend_objective=1.5,
            subtrahend_certificate=right,
            comparison_tolerance=1e-3,
        )
        self.assertAlmostEqual(interval.lower_bound, 0.49)
        self.assertAlmostEqual(interval.upper_bound, 0.51)
        self.assertAlmostEqual(interval.positive_margin, 0.489)
        self.assertTrue(interval.is_positive)

    def test_every_numbered_manuscript_claim_has_existing_lean_handles(self) -> None:
        paper_root = Path(__file__).resolve().parents[2]
        source_latex_root = paper_root / "latex_4b"
        claim_kinds = ("theorem", "proposition", "corollary", "lemma")
        claim_start = re.compile(r"\\begin\{(" + "|".join(claim_kinds) + r")\}")
        claim_label = re.compile(r"\\label\{([^}]+)\}")
        single_handle = re.compile(r"\\LH\{AIR(\d+)\}")
        handle_range = re.compile(r"\\LHrng\{AIR\}\{(\d+)\}\{(\d+)\}")

        def parse_handles(metadata: str) -> set[int]:
            handles = {int(number) for number in single_handle.findall(metadata)}
            for first, last in handle_range.findall(metadata):
                handles.update(range(int(first), int(last) + 1))
            return handles

        latex_root = (
            source_latex_root
            if (source_latex_root / "decision_quotient_4b.tex").exists()
            else paper_root
        )
        aliases_path = paper_root / "proofs/DecisionQuotient/HandleAliases.lean"
        if aliases_path.exists():
            aliases = aliases_path.read_text(encoding="utf-8")
            declared_handles = {
                int(number) for number in re.findall(r"\babbrev AIR(\d+)\b", aliases)
            }
        else:
            handle_csv_candidates = (
                latex_root / "content/lean_handle_ids_auto.csv",
                paper_root / "lean_handle_ledger.csv",
            )
            handle_csv = next(path for path in handle_csv_candidates if path.exists())
            registry = handle_csv.read_text(encoding="utf-8")
            declared_handles = {
                int(number) for number in re.findall(r"(?m)^AIR(\d+),", registry)
            }

        driver_path = latex_root / "decision_quotient_4b.tex"
        if not driver_path.exists():
            mapping_path = paper_root / "content/claim_mapping_auto.tex"
            mapping = mapping_path.read_text(encoding="utf-8")
            claim_rows = [
                line
                for line in mapping.splitlines()
                if line.count("&") == 2
                and line.rstrip().endswith(r"\\")
                and not line.lstrip().startswith((r"\textbf", r"\multicolumn"))
            ]
            mapped_claims = [
                parse_handles(line) for line in claim_rows
            ]
            self.assertGreater(
                len(mapped_claims),
                0,
                "the standalone claim map must contain mapped claim rows",
            )
            self.assertTrue(
                all(mapped_claims),
                "every standalone claim-map row must cite at least one AIR handle",
            )
            self.assertTrue(
                all(handles <= declared_handles for handles in mapped_claims),
                "the standalone claim map cites an undeclared AIR handle",
            )
            return

        driver_paths = [driver_path]
        supplementary_driver = latex_root / "supplementary.tex"
        if supplementary_driver.exists():
            driver_paths.append(supplementary_driver)
        included: list[str] = []
        for manuscript_driver in driver_paths:
            included.extend(
                re.findall(
                    r"\\input\{(content/[^}]+\.tex)\}",
                    manuscript_driver.read_text(encoding="utf-8"),
                )
            )
        included = list(dict.fromkeys(included))
        # Sections may be factored into nested inputs. Audit the transitive
        # source inventory rather than assuming every claim is a direct child.
        seen = set(included)
        for relative in included:
            source_text = (latex_root / relative).read_text(encoding="utf-8")
            for nested in re.findall(r"\\input\{(content/[^}]+\.tex)\}", source_text):
                if nested not in seen:
                    seen.add(nested)
                    included.append(nested)

        claims: list[tuple[str, int, str, set[int]]] = []
        for relative in included:
            source = latex_root / relative
            lines = source.read_text(encoding="utf-8").splitlines()
            claim_indices = [
                index for index, line in enumerate(lines) if claim_start.search(line)
            ]
            for claim_number, index in enumerate(claim_indices):
                previous = index - 1
                while previous >= 0 and not lines[previous].strip():
                    previous -= 1
                self.assertGreaterEqual(
                    previous,
                    0,
                    f"{relative}:{index + 1} has no Lean metadata line",
                )
                metadata = lines[previous].strip()
                self.assertTrue(
                    metadata.startswith(r"\leanmetapending{"),
                    f"{relative}:{index + 1} has no immediately preceding "
                    "Lean handle declaration",
                )
                handles = parse_handles(metadata)
                self.assertTrue(
                    handles,
                    f"{relative}:{index + 1} declares no AIR handles",
                )
                self.assertTrue(
                    handles <= declared_handles,
                    f"{relative}:{index + 1} cites undeclared AIR handles "
                    f"{sorted(handles - declared_handles)}",
                )
                next_claim = (
                    claim_indices[claim_number + 1]
                    if claim_number + 1 < len(claim_indices)
                    else len(lines)
                )
                visible_metadata = [
                    line.strip()
                    for line in lines[index + 1 : next_claim]
                    if line.strip().startswith(r"\leanmeta{")
                ]
                self.assertTrue(
                    visible_metadata,
                    f"{relative}:{index + 1} has no rendered proof-level "
                    "Lean handle declaration",
                )
                visible_handles = parse_handles(visible_metadata[0])
                self.assertEqual(
                    visible_handles,
                    handles,
                    f"{relative}:{index + 1} has different mapping and rendered "
                    "Lean handles",
                )
                labels = claim_label.findall("\n".join(lines[index : index + 2]))
                self.assertEqual(
                    len(labels),
                    1,
                    f"{relative}:{index + 1} must have exactly one claim label",
                )
                claims.append((relative, index + 1, labels[0], handles))

        manifest = json.loads(
            (latex_root / "formal_coverage_manifest.json").read_text(encoding="utf-8")
        )
        manifest_labels = {claim["label"] for claim in manifest["claims"]}
        manuscript_labels = {label for _, _, label, _ in claims}
        self.assertEqual(
            manuscript_labels,
            manifest_labels,
            "the main-plus-supplement claim inventory must equal the authoritative "
            "formal-coverage manifest",
        )

    def test_shortest_path_actions(self) -> None:
        self.assertEqual(audit.optimal_steps((1, 1), (0, 0)), ("U", "L"))
        self.assertEqual(audit.optimal_steps((0, 0), (0, 0)), ("S",))

    def test_uniform_stage_rates_and_minimizers(self) -> None:
        result = audit.audit_law("uniform", [1 / 9] * 9)
        rows = result.stages
        self.assertEqual([row.action_minimizers for row in rows], [2, 1, 32])
        self.assertEqual([row.minimizing_partitions for row in rows], [2, 1, 1])
        self.assertAlmostEqual(rows[0].knowledge_rate_bits, 1.8365916681089791)
        self.assertAlmostEqual(rows[0].action_rate_bits, 1.224394445405986)
        self.assertAlmostEqual(rows[2].action_rate_bits, 2.2810361125534233)

    def test_uniform_first_arrival_has_adaptability_spread(self) -> None:
        result = audit.audit_law("uniform", [1 / 9] * 9)
        transition = result.transitions[0]
        self.assertEqual(transition.current_optima, 2)
        self.assertAlmostEqual(transition.adaptability_spread_bits, 0.6121972227029933)
        self.assertAlmostEqual(transition.max_recourse_to_offline, 4 / 9)
        self.assertEqual(transition.universal_rate_budget_alphabet, 18)
        self.assertEqual(transition.rate_budget_alphabet, 11)
        self.assertAlmostEqual(
            transition.forced_invalid_mass_at_offline_budget,
            0.07195365210408385,
        )

    def test_uniform_locked_budget_has_exact_two_state_violation_minimum(self) -> None:
        weights = [1 / len(audit.STATES)] * len(audit.STATES)
        _, incumbents, _ = audit.minimum_selectors((0,), weights)
        _, offline_rules, _ = audit.minimum_selectors((0, 1), weights)
        futures = tuple(audit.enumerate_selectors((1,)))

        def joint(old, new):
            return tuple(a + b for a, b in zip(old, new, strict=True))

        def count_product(labels):
            return math.prod(count ** count for count in Counter(labels).values())

        incumbent = max(
            incumbents,
            key=lambda old: min(audit.entropy(joint(old, new), weights) for new in futures),
        )
        blocks = audit.selector_partition(incumbent)
        largest = max(blocks, key=len)
        self.assertEqual(sorted(map(len, blocks)), [1, 2, 6])
        budget_product = count_product(offline_rules[0])
        outside_product = math.prod(len(block) ** len(block) for block in blocks if block != largest)
        split_product = max(
            count_product(labels)
            for labels in itertools.product(audit.ACTIONS, repeat=len(largest))
            if len(set(labels)) > 1
        )
        self.assertLess(split_product * outside_product, budget_product)
        valid = tuple(audit.valid_profiles((1,), state) for state in audit.STATES)
        chosen = max(audit.ACTIONS, key=lambda action: sum((action,) in valid[i] for i in largest))
        minimum_invalid = len(largest) - sum((chosen,) in valid[i] for i in largest)
        witness = tuple((chosen,) if i in largest else valid[i][0] for i in range(len(valid)))
        self.assertEqual(minimum_invalid, 2)
        self.assertEqual(sum(action not in mask for action, mask in zip(witness, valid, strict=True)), minimum_invalid)
        self.assertGreaterEqual(count_product(joint(incumbent, witness)), budget_product)

    def test_rate_budget_deficit_inverts_to_forced_violation_mass(self) -> None:
        deficit = 0.6121972227029933
        universal_violation = audit.inverse_entropy_continuity_modulus(deficit, 18)
        self.assertAlmostEqual(universal_violation, 0.06494087302171553)
        self.assertGreaterEqual(
            audit.entropy_continuity_modulus(universal_violation, 18),
            deficit - 1e-12,
        )
        incumbent_violation = audit.inverse_entropy_continuity_modulus(deficit, 11)
        self.assertAlmostEqual(incumbent_violation, 0.07195365210408385)
        self.assertGreaterEqual(
            audit.entropy_continuity_modulus(incumbent_violation, 11),
            deficit - 1e-12,
        )

    def test_locked_repair_cap_descends_from_incumbent_fibers(self) -> None:
        incumbent = (("up",),) * 4 + (("left",),) * 4 + (("stay",),)
        self.assertEqual(
            audit.locked_repair_alphabet_cap(
                incumbent,
                new_task_count=1,
                action_count=5,
            ),
            min(8, 5) + min(8, 5) + min(2, 5),
        )

    def test_selector_multiplicity_is_separated_from_partition_multiplicity(
        self,
    ) -> None:
        result = audit.audit_law("uniform", [1 / 9] * 9)
        final_stage = result.stages[-1]
        self.assertEqual(final_stage.action_minimizers, 32)
        self.assertEqual(final_stage.minimizing_partitions, 1)

    def test_skewed_second_arrival_forces_recourse(self) -> None:
        raw = [6, 4, 2, 4, 3, 2, 2, 2, 2]
        result = audit.audit_law("skewed", [weight / sum(raw) for weight in raw])
        transition = result.transitions[1]
        self.assertEqual(transition.current_optima, 1)
        self.assertGreater(
            transition.best_locked_rate_bits, transition.offline_rate_bits
        )
        self.assertAlmostEqual(transition.min_recourse_to_offline, 2 / 27)

    def test_perturbed_law_has_unique_minimizing_partition_at_every_stage(self) -> None:
        raw = [61, 41, 23, 43, 31, 19, 17, 13, 11]
        result = audit.audit_law("perturbed", [weight / sum(raw) for weight in raw])
        self.assertEqual(
            [row.minimizing_partitions for row in result.stages],
            [1, 1, 1],
        )
        transition = result.transitions[1]
        self.assertEqual(transition.current_optima, 1)
        self.assertAlmostEqual(
            transition.worst_locked_rate_bits - transition.offline_rate_bits,
            0.0738183039196465,
        )
        self.assertAlmostEqual(transition.min_recourse_to_offline, 13 / 259)

    def test_numerical_selector_gap_exceeds_tolerance(self) -> None:
        raw = [6, 4, 2, 4, 3, 2, 2, 2, 2]
        audits = (
            audit.audit_law("uniform", [1 / 9] * 9),
            audit.audit_law("skewed", [weight / sum(raw) for weight in raw]),
        )
        smallest_gap = min(
            row.next_selector_gap_bits for result in audits for row in result.stages
        )
        self.assertGreater(smallest_gap, 0.05)
        self.assertGreater(smallest_gap, audit.SELECTOR_TOLERANCE)

    def test_generated_table_identifies_incoming_transitions(self) -> None:
        result = audit.audit_law("uniform", [1 / 9] * 9)
        with tempfile.TemporaryDirectory() as directory:
            output = Path(directory) / "table.tex"
            audit.write_tex(result.stages, result.transitions, output)
            rendered = output.read_text(encoding="utf-8")
        self.assertIn("Worst incoming", rendered)
        self.assertIn("Forced invalid", rendered)
        self.assertIn("$|\\mathcal M_P|/|\\Pi_P^\\star|$", rendered)
        self.assertIn("32/1", rendered)
        self.assertIn("$1\\to2$", rendered)
        self.assertIn("$2\\to3$", rendered)
        self.assertIn("0.072", rendered)

    def test_all_task_orders_retain_positive_lock_in(self) -> None:
        laws = (
            ("uniform", [1 / 9] * 9),
            ("skewed", [weight / 27 for weight in [6, 4, 2, 4, 3, 2, 2, 2, 2]]),
        )
        for name, weights in laws:
            rows = audit.audit_task_orders(name, weights)
            self.assertEqual(len(rows), 12)
            orders = {row.order for row in rows}
            self.assertEqual(len(orders), 6)
            for order in orders:
                penalties = [
                    row.transition_audit.worst_locked_rate_bits
                    - row.transition_audit.offline_rate_bits
                    for row in rows
                    if row.order == order
                ]
                self.assertGreater(max(penalties), 0)

    def test_scaling_mip_matches_exhaustive_opposite_corner(self) -> None:
        states = scaling.grid_states(3)
        tasks = scaling.corner_tasks(3)
        expansion = scaling.audit_expansion(
            states, tasks, (0,), 3, [1] * len(states), {}
        )

        weights = [1 / len(states)] * len(states)
        _, old_minimizers, _ = audit.minimum_selectors((0,), weights, tasks=tasks)
        enlarged_rate, _, _ = audit.minimum_selectors((0, 3), weights, tasks=tasks)
        curves = [
            audit.locked_curve(incumbent, (0, 3), weights, tasks)
            for incumbent in old_minimizers
        ]
        exhaustive_locked = min(curve[0][1] for curve in curves)
        exhaustive_recourse = min(
            min(
                mass
                for mass, rate in curve
                if rate <= enlarged_rate + audit.SELECTOR_TOLERANCE
            )
            for curve in curves
        )

        self.assertAlmostEqual(expansion.best_locked_rate_bits, exhaustive_locked)
        self.assertAlmostEqual(
            expansion.minimum_recourse_to_offline, exhaustive_recourse
        )
        self.assertAlmostEqual(
            expansion.unavoidable_penalty_bits,
            exhaustive_locked - enlarged_rate,
        )
        self.assertLessEqual(
            expansion.penalty_lower_bound_bits,
            expansion.unavoidable_penalty_bits + scaling.MIP_TOLERANCE,
        )
        self.assertGreaterEqual(
            expansion.penalty_upper_bound_bits + scaling.MIP_TOLERANCE,
            expansion.unavoidable_penalty_bits,
        )
        self.assert_solver_certificate(
            expansion.old_rate_bits,
            expansion.old_rate_certificate,
        )
        self.assert_solver_certificate(
            expansion.enlarged_rate_bits,
            expansion.enlarged_rate_certificate,
        )
        self.assert_solver_certificate(
            expansion.best_locked_rate_bits,
            expansion.locked_rate_certificate,
        )
        self.assert_solver_certificate(
            expansion.minimum_recourse_to_offline,
            expansion.recourse_certificate,
        )

    def test_scaling_audit_covers_all_four_goal_orders(self) -> None:
        result = scaling.audit_grid(3, "uniform", [1] * 9)
        summary = result.summary
        self.assertEqual(summary.orders, 24)
        self.assertEqual(summary.order_transitions, 72)
        self.assertEqual(summary.distinct_expansions, 28)
        self.assertEqual(summary.solved_symmetry_orbits, 5)
        self.assertEqual(summary.unavoidable_lock_transitions, 32)
        self.assertAlmostEqual(summary.unavoidable_lock_fraction, 4 / 9)
        positive = [
            row.expansion
            for row in result.order_transitions
            if row.expansion.penalty_certificate_margin_bits > 0.0
        ]
        normalized = [
            row.penalty_lower_bound_bits / row.enlarged_rate_bits for row in positive
        ]
        self.assertAlmostEqual(
            summary.normalized_penalty.minimum,
            min(normalized),
        )
        self.assertAlmostEqual(
            summary.normalized_penalty.median,
            median(normalized),
        )
        self.assertAlmostEqual(
            summary.normalized_penalty.maximum,
            max(normalized),
        )

    def test_random_goal_sampling_is_seeded_and_distinct(self) -> None:
        first = random_gridworld.sample_goal_pairs(
            side=5,
            samples=4,
            seed=17,
        )
        second = random_gridworld.sample_goal_pairs(
            side=5,
            samples=4,
            seed=17,
        )
        self.assertEqual(first, second)
        self.assertTrue(all(pair.first_goal != pair.arriving_goal for pair in first))
        self.assertEqual(
            first[0].as_tasks(),
            (
                ("first_goal", first[0].first_goal),
                ("arriving_goal", first[0].arriving_goal),
            ),
        )

    def test_random_goal_audit_uses_best_incumbent_penalties(self) -> None:
        result = random_gridworld.run_randomized_audit(
            side=4,
            samples=3,
            seed=23,
        )
        self.assertEqual(result.summary.transitions, 3)
        self.assertEqual(len(result.goal_pairs), 3)
        for row in result.transitions:
            self.assertAlmostEqual(
                row.unavoidable_penalty_bits,
                max(0.0, row.best_locked_rate_bits - row.enlarged_rate_bits),
            )
            self.assertLessEqual(
                row.penalty_lower_bound_bits,
                row.unavoidable_penalty_bits + scaling.MIP_TOLERANCE,
            )
            self.assertGreaterEqual(
                row.penalty_upper_bound_bits + scaling.MIP_TOLERANCE,
                row.unavoidable_penalty_bits,
            )
            self.assertGreaterEqual(row.penalty_certificate_margin_bits, 0.0)
            self.assertGreaterEqual(row.maximum_reported_mip_gap, 0.0)
            self.assert_solver_certificate(
                row.old_rate_bits,
                row.old_rate_certificate,
            )
            self.assert_solver_certificate(
                row.enlarged_rate_bits,
                row.enlarged_rate_certificate,
            )
            self.assert_solver_certificate(
                row.best_locked_rate_bits,
                row.locked_rate_certificate,
            )

    def test_convex_action_rate_matches_three_state_witness(self) -> None:
        result = solve_convex_action_rate(
            (((0,),), ((0,), (1,)), ((1,),)),
            (1, 1, 1),
        )
        self.assertAlmostEqual(result.rate_bits, 2 / 3)
        self.assertAlmostEqual(result.lower_bound_bits, 2 / 3)
        self.assertLess(result.certificate_gap_bits, 1e-10)

    def test_row_column_hypergraph_rates_equal_log_n(self) -> None:
        for n in range(2, 6):
            old_profiles = []
            enlarged_profiles = []
            for row in range(n):
                for column in range(n):
                    row_action = ("row", row)
                    column_action = ("column", column)
                    old_profiles.append((row_action, column_action))
                    enlarged_profiles.append(
                        (
                            (row_action, column_action),
                            (column_action, column_action),
                        )
                    )
            weights = (1,) * (n * n)
            target = math.log2(n)
            old_rate = solve_convex_action_rate(old_profiles, weights)
            enlarged_rate = solve_convex_action_rate(enlarged_profiles, weights)
            self.assertAlmostEqual(old_rate.rate_bits, target, places=9)
            self.assertAlmostEqual(enlarged_rate.rate_bits, target, places=9)
            self.assertLess(old_rate.certificate_gap_bits, 1e-9)
            self.assertLess(enlarged_rate.certificate_gap_bits, 1e-9)

    def test_synthetic_interface_audit_is_seeded_and_certified(self) -> None:
        protocol = synthetic_interface.SyntheticProtocol(
            states=20,
            actions=6,
            valid_actions_per_task=2,
            trials=2,
            local_search_restarts=4,
        )
        first = synthetic_interface.run_audit(protocol)
        second = synthetic_interface.run_audit(protocol)
        self.assertEqual(first, second)
        self.assertEqual(first.summary.trials, 2)
        self.assertEqual(len(first.replay_updates), 10)
        self.assertTrue(
            all(
                row.certified_lock_penalty_lower_bits
                <= row.certified_lock_penalty_upper_bits + 1e-10
                for row in first.trials
            )
        )
        full_replay = [
            row for row in first.replay_updates if row.protected_fraction == 1.0
        ]
        self.assertTrue(all(row.recourse_mass == 0.0 for row in full_replay))
        with tempfile.TemporaryDirectory() as directory:
            output = Path(directory) / "synthetic-summary.tex"
            synthetic_interface.write_summary_tex(first, output)
            rendered = output.read_text(encoding="utf-8")
        self.assertIn(r"\syntheticReplayZeroMedianRecourse", rendered)
        self.assertIn(r"\syntheticReplayOneZeroZeroMedianExcess", rendered)
        self.assertIn(r"\syntheticAuditMinCertifiedPenalty", rendered)
        self.assertIn(r"\syntheticAuditCertificateTolerance", rendered)
        self.assertNotRegex(rendered, r"\\syntheticReplay\d")

    def test_decoding_score_ledger_pins_model_and_token_boundary(self) -> None:
        ledger = self.decoding_ledger
        self.assertEqual(ledger.model.repository, decoding.MODEL_REPOSITORY)
        self.assertEqual(ledger.model.revision, decoding.MODEL_REVISION)
        self.assertEqual(len(ledger.model.weight_sha256), 64)
        self.assertEqual(
            [token.token_id for token in ledger.tokens],
            [2989, 6193, 11845, 3053, 3975, 1705, 15284, 15772],
        )
        self.assertEqual(len(ledger.next_token_logits), len(decoding.PROMPTS))
        self.assertTrue(
            all(len(row) == len(decoding.ACTIONS) for row in ledger.next_token_logits)
        )

    def test_score_ledger_round_trips_through_generic_serializer(self) -> None:
        with tempfile.TemporaryDirectory() as directory:
            output = Path(directory) / "score-ledger.json"
            write_json(self.decoding_ledger, output)
            reloaded = decoding.load_score_ledger(output)
        self.assertEqual(reloaded, self.decoding_ledger)

    def test_decoding_model_selector_stays_on_rate_optimal_face(self) -> None:
        task_order = (0, 1)
        optimum = decoding.solve_entropy_rate(task_order)
        selected = decoding.solve_model_selected_optimum(
            task_order, self.decoding_ledger, optimum.objective
        )
        self.assertLessEqual(
            selected.rate_bits,
            optimum.objective + decoding.AUDIT_TOLERANCE,
        )
        for state_index, profile in enumerate(selected.selector):
            self.assertIn(profile, decoding.valid_profiles(state_index, task_order))

    def test_decoding_audit_covers_all_orders_and_unavoidable_effects(self) -> None:
        summary = self.decoding_report.summary
        self.assertEqual(summary.task_orders, 6)
        self.assertEqual(summary.order_transitions, 12)
        self.assertEqual(summary.model_selected_lock_transitions, 9)
        self.assertEqual(summary.unavoidable_lock_transitions, 9)
        self.assertEqual(summary.model_selected_recourse_transitions, 9)
        self.assertEqual(summary.unavoidable_recourse_transitions, 9)
        self.assertEqual(summary.model_selected_recourse_excess_transitions, 4)
        self.assertAlmostEqual(summary.maximum_unavoidable_penalty_bits, 1 / 3)
        self.assertAlmostEqual(summary.maximum_model_selected_recourse, 2 / 3)
        self.assertAlmostEqual(summary.maximum_model_selected_recourse_excess, 1 / 6)
        self.assertLess(summary.maximum_reported_mip_gap, 1e-12)

    def test_order_summary_is_generated_from_all_orders(self) -> None:
        rows = audit.audit_task_orders("uniform", [1 / 9] * 9)
        stages = audit.audit_law("uniform", [1 / 9] * 9).stages
        with tempfile.TemporaryDirectory() as directory:
            output = Path(directory) / "summary.tex"
            audit.write_order_summary_tex(rows, output, stages)
            rendered = output.read_text(encoding="utf-8")
        self.assertIn("\\newcommand{\\uniformOrderCount}{6}", rendered)
        self.assertIn("\\newcommand{\\uniformPositiveOrderCount}{6}", rendered)
        self.assertIn("\\newcommand{\\uniformOrderMinPenalty}{0.306}", rendered)
        self.assertIn("\\newcommand{\\uniformOrderMaxPenalty}{0.612}", rendered)
        self.assertIn("\\newcommand{\\uniformMinSelectorGap}{0.127}", rendered)

    def test_gap_adaptive_audit_instantiates_the_headline_transition(self) -> None:
        certificate = audit.gap_adaptive_audit(
            "uniform",
            [1 / 9] * 9,
            (0,),
            1,
        )
        self.assertEqual(certificate.incumbent, 1)
        self.assertAlmostEqual(certificate.lock_penalty_bits, 0.6121972227029933)
        self.assertAlmostEqual(
            certificate.locked_off_face_gap_bits,
            0.13834583309294768,
        )
        self.assertAlmostEqual(
            certificate.offline_off_face_gap_bits,
            0.2111260588766808,
        )
        self.assertAlmostEqual(certificate.minimum_block_mass, 1 / 9)
        self.assertEqual(certificate.continuity_alphabet, 6)
        self.assertAlmostEqual(certificate.stable_tv_radius, 0.0062406814955100285)
        self.assertEqual(certificate.stable_sample_count, 118550)
        self.assertAlmostEqual(
            certificate.local_error_at_stable_sample_bits,
            0.04060572375001982,
        )

    def test_manuscript_macros_are_derived_from_the_complete_ledger(self) -> None:
        uniform_weights = [1 / 9] * 9
        skewed_raw = [6, 4, 2, 4, 3, 2, 2, 2, 2]
        perturbed_raw = [61, 41, 23, 43, 31, 19, 17, 13, 11]
        laws = (
            audit.audit_law("uniform", uniform_weights),
            audit.audit_law(
                "skewed", [weight / sum(skewed_raw) for weight in skewed_raw]
            ),
            audit.audit_law(
                "perturbed",
                [weight / sum(perturbed_raw) for weight in perturbed_raw],
            ),
        )
        order_rows = [
            *audit.audit_task_orders("uniform", uniform_weights),
            *audit.audit_task_orders(
                "skewed", [weight / sum(skewed_raw) for weight in skewed_raw]
            ),
            *audit.audit_task_orders(
                "perturbed",
                [weight / sum(perturbed_raw) for weight in perturbed_raw],
            ),
        ]
        stages = [row for law in laws for row in law.stages]
        transitions = [row for law in laws for row in law.transitions]
        local_certificate = audit.gap_adaptive_audit(
            "uniform",
            uniform_weights,
            (0,),
            1,
        )
        with tempfile.TemporaryDirectory() as directory:
            output = Path(directory) / "summary.tex"
            audit.write_order_summary_tex(
                order_rows,
                output,
                stages,
                transitions,
                len(audit.STATES),
                len(audit.TASKS),
                gap_adaptive=local_certificate,
            )
            rendered = output.read_text(encoding="utf-8")

        expected = (
            r"\newcommand{\gridTieCount}{12}",
            r"\newcommand{\gridSelectorCount}{4096}",
            r"\newcommand{\uniformOneTwoBestLockedRate}{1.447}",
            r"\newcommand{\uniformOneTwoWorstLockedRate}{2.059}",
            r"\newcommand{\uniformOneTwoAdaptabilitySpread}{0.612}",
            r"\newcommand{\uniformOneTwoNormalizedPenalty}{42.3\%}",
            r"\newcommand{\uniformOneTwoMaxRecourse}{\tfrac{4}{9}}",
            r"\newcommand{\skewedTwoThreeOfflineRate}{2.327}",
            r"\newcommand{\skewedTwoThreeWorstLockedRate}{2.383}",
            r"\newcommand{\skewedTwoThreeMinRecourse}{\tfrac{2}{27}}",
            r"\newcommand{\perturbedTwoThreeMinRecourse}{\tfrac{13}{259}}",
            r"\newcommand{\gridCrossoverRadius}{0.0327}",
            r"\newcommand{\gridCrossoverFirstSample}{4310}",
            r"\newcommand{\gridGuaranteedDetectionSampleCount}{21887}",
            r"\newcommand{\gridBudgetViolationUniversalAlphabet}{18}",
            r"\newcommand{\gridBudgetViolationUniversalLowerBound}{0.065}",
            r"\newcommand{\gridBudgetViolationAlphabet}{11}",
            r"\newcommand{\gridBudgetViolationLowerBound}{0.072}",
            r"\newcommand{\gridMinimumQGap}{1}",
            r"\newcommand{\gridBudgetLossLowerBound}{0.072}",
            r"\newcommand{\gridGapAdaptiveLockedGap}{0.138}",
            r"\newcommand{\gridGapAdaptiveOfflineGap}{0.211}",
            r"\newcommand{\gridGapAdaptiveJointGap}{0.138}",
            r"\newcommand{\gridGapAdaptiveMinBlockMass}{\tfrac{1}{9}}",
            r"\newcommand{\gridGapAdaptiveAlphabet}{6}",
            r"\newcommand{\gridGapAdaptiveStableRadius}{0.006241}",
            r"\newcommand{\gridGapAdaptiveConfidencePercent}{95}",
            r"\newcommand{\gridGapAdaptiveSampleCount}{118550}",
            r"\newcommand{\gridGapAdaptiveLocalError}{0.041}",
        )
        for macro in expected:
            self.assertIn(macro, rendered)

    def test_audit_derived_prose_contains_no_manual_numeric_literals(self) -> None:
        paper_root = Path(__file__).resolve().parents[2]
        source_latex_root = paper_root / "latex_4b"
        latex_root = (
            source_latex_root
            if (source_latex_root / "decision_quotient_4b.tex").exists()
            else paper_root
        )
        source_candidates = (
            latex_root / "content",
            paper_root / "content",
        )
        content_root = next(
            (candidate for candidate in source_candidates if candidate.exists()),
            None,
        )
        self.assertIsNotNone(
            content_root,
            "the manuscript audit sources must be included in the review package",
        )
        assert content_root is not None
        sources = [
            content_root / "abstract.tex",
            content_root / "01_introduction.tex",
            content_root / "07_gridworld_audit.tex",
            content_root / "07_learned_correspondence.tex",
            content_root / "07_source_perturbation.tex",
            content_root / "10_conclusion.tex",
            latex_root / "supplementary.tex",
        ]
        self.assertTrue(
            all(source.is_file() for source in sources),
            "all manuscript audit sources must be present so manual numeric "
            "transcription remains testable",
        )
        # The confidential cover letter is checked in the repository but is
        # intentionally absent from the reviewer-facing supplementary archive.
        cover_letter = latex_root / "cover_letter.tex"
        if cover_letter.is_file():
            sources.append(cover_letter)
        text = "\n".join(source.read_text(encoding="utf-8") for source in sources)
        manual_literals = (
            "1.447",
            "2.059",
            "0.612",
            "4/9",
            "2.327",
            "2.383",
            "2/27",
            "0.056",
            "$32$",
            "$16$",
            "0.074",
            "13/259",
            "0.0327",
            "0.065",
            "$7000$",
            "$n\\geq6997$",
            "$10^{-12}$",
            "0.024",
            "0.276",
            "0.840",
            "32 of 72",
            "three-size sweep",
            "three grid sizes",
            "0.333",
            "0.167",
            "9 of 12",
        )
        for literal in manual_literals:
            self.assertNotIn(literal, text)
        self.assertIsNone(
            re.search(r"\b\d+ passing (?:regression )?tests\b", text),
            "the manuscript must not hard-code the regression-test count",
        )


if __name__ == "__main__":
    unittest.main()


==> experiments/task_arrival/test_verify_artifact_cli.py <==
"""Regression tests for the reviewer-facing artifact verifier CLI."""

import json
import tempfile
import unittest
from pathlib import Path

from verify_artifact import (
    _assert_contiguous_result_numbers,
    _strip_tex_code_identifiers,
    _supplementary_result_numbers,
    parse_args,
    verify_manifest_derived_coverage_count,
)


class VerifyArtifactCliTests(unittest.TestCase):
    def test_verifier_can_bootstrap_its_pinned_environment(self) -> None:
        args = parse_args(["--bootstrap", "--skip-lean", "--reuse-generated"])
        self.assertTrue(args.bootstrap)
        self.assertTrue(args.skip_lean)
        self.assertTrue(args.reuse_generated)
        self.assertFalse(args.in_env)

    def test_verifier_runs_lean_by_default(self) -> None:
        self.assertFalse(parse_args([]).skip_lean)

    def test_verifier_can_skip_lean_checks(self) -> None:
        self.assertTrue(parse_args(["--skip-lean"]).skip_lean)

    def test_release_check_can_reuse_generated_evidence(self) -> None:
        self.assertTrue(parse_args(["--reuse-generated"]).reuse_generated)

    def test_private_full_pilot_audit_is_explicit_and_optional(self) -> None:
        self.assertIsNone(parse_args([]).local_pilot_run)
        path = Path("private-run")
        self.assertEqual(
            parse_args(["--local-pilot-run", str(path)]).local_pilot_run,
            path,
        )

    def test_manifest_owns_end_to_end_count(self) -> None:
        with tempfile.TemporaryDirectory() as directory:
            root = Path(directory)
            (root / "content").mkdir()
            (root / "formal_coverage_manifest.json").write_text(
                json.dumps(
                    {
                        "claims": [
                            {"label": "a", "status": "full"},
                            {"label": "b", "status": "conditional"},
                            {"label": "c", "status": "full"},
                        ]
                    }
                ),
                encoding="utf-8",
            )
            (root / "content" / "formal_coverage_counts_auto.tex").write_text(
                r"\newcommand{\FormalFullClaimCount}{2}" + "\n",
                encoding="utf-8",
            )
            self.assertEqual(verify_manifest_derived_coverage_count(root), 2)

    def test_supplementary_result_inventory_must_be_contiguous(self) -> None:
        text = "Proposition R1: A\nCorollary R2: B\nTheorem R3: C"
        numbers = _supplementary_result_numbers(text)
        self.assertEqual(numbers, [1, 2, 3])
        _assert_contiguous_result_numbers(numbers, source=Path("table.tex"))
        with self.assertRaisesRegex(ValueError, "not contiguous"):
            _assert_contiguous_result_numbers(
                [1, 3],
                source=Path("table.tex"),
            )

    def test_legacy_words_are_allowed_only_inside_code_identifiers(self) -> None:
        source = (
            r"Installed rule in prose; \texttt{legacy_recourse_name}; "
            r"\ref{thm:unique-incumbent-lock}."
        )
        stripped = _strip_tex_code_identifiers(source)
        self.assertNotIn("recourse", stripped)
        self.assertNotIn("incumbent", stripped)


if __name__ == "__main__":
    unittest.main()


==> experiments/task_arrival/test_verify_codex_pilot_run.py <==
"""Disk-boundary tests for the independent Paper 4b pilot verifier."""

from __future__ import annotations

import copy
import dataclasses
import json
import subprocess
import sys
import tempfile
import unittest
from pathlib import Path

import agent_context_audit as audit
import codex_subscription_transport as transport
import verify_codex_pilot_run as verifier


def _table(interface: audit.ExperimentInterface, contract_id: str) -> audit.InstalledTable:
    contract = interface.contract(contract_id)
    return tuple(
        audit.InstalledRow(state.identifier, actions[0])
        for state, actions in zip(interface.states, contract.admissible_actions, strict=True)
    )


def _preparation_response(table: audit.InstalledTable) -> str:
    return json.dumps(
        {"rows": [row.as_json() for row in table], "explanation": "fixture"},
        sort_keys=True,
    )


def _updated_response(
    interface: audit.ExperimentInterface,
    payload: audit.TargetPayload,
) -> str:
    incumbent = {row.state_id: row.action for row in payload.common.incumbent}
    new = payload.common.new_contract
    allowed = {
        state.identifier: actions[0]
        for state, actions in zip(interface.states, new.admissible_actions, strict=True)
    }
    return json.dumps(
        {
            "rows": [
                {
                    "state_id": state.identifier,
                    "old_action": incumbent[state.identifier],
                    "new_action": allowed[state.identifier],
                }
                for state in interface.states
            ],
            "explanation": "fixture",
        },
        sort_keys=True,
    )


def _envelope(direction: str, message: object) -> dict[str, object]:
    raw = transport.canonical_json(message)
    return {
        "recorded_at": "2026-09-15T00:00:00Z",
        "direction": direction,
        "raw_json": raw,
        "raw_json_sha256": transport.sha256_bytes(raw.encode()),
        "message": message,
        "secret_values_redacted": False,
    }


def _write_transcript(path: Path, messages: list[tuple[str, object]]) -> None:
    path.parent.mkdir(parents=True, exist_ok=True)
    path.write_text(
        "".join(transport.canonical_json(_envelope(direction, message)) + "\n" for direction, message in messages),
        encoding="utf-8",
    )
    path.chmod(0o600)


def _replace_thread(value: object, thread_id: str) -> object:
    if value == "$THREAD_ID":
        return thread_id
    if isinstance(value, list):
        return [_replace_thread(item, thread_id) for item in value]
    if isinstance(value, dict):
        return {key: _replace_thread(item, thread_id) for key, item in value.items()}
    return value


def _rpc_messages(plan: transport.PlannedInvocation, response: str, total: int) -> list[tuple[str, object]]:
    thread_id = f"thread-{plan.invocation_id}"
    turn_id = f"turn-{plan.invocation_id}"
    result: list[tuple[str, object]] = [
        ("client_to_server", plan.initialize_request),
        ("server_to_client", {"id": 1, "result": {}}),
        ("client_to_server", plan.initialized_notification),
        ("client_to_server", plan.account_read_request),
        (
            "server_to_client",
            {
                "id": 2,
                "result": {
                    "account": {"type": "chatgpt", "planType": "pro"},
                    "requiresOpenaiAuth": True,
                },
            },
        ),
        ("client_to_server", plan.rate_limits_request),
        (
            "server_to_client",
            {
                "id": 3,
                "result": {
                    "rateLimits": {
                        "planType": "pro",
                        "rateLimitReachedType": None,
                        "spendControlReached": False,
                        "credits": {"hasCredits": False},
                    }
                },
            },
        ),
        ("client_to_server", plan.thread_start_request),
        (
            "server_to_client",
            {
                "id": 4,
                "result": {
                    "model": transport.MODEL,
                    "modelProvider": "openai",
                    "instructionSources": [],
                    "thread": {"id": thread_id},
                },
            },
        ),
    ]
    if plan.inject_items_request is not None:
        result.extend(
            [
                ("client_to_server", _replace_thread(plan.inject_items_request, thread_id)),
                ("server_to_client", {"id": 5, "result": {}}),
            ]
        )
    actual_turn = _replace_thread(plan.turn_start_request, thread_id)
    result.extend(
        [
            ("client_to_server", actual_turn),
            (
                "server_to_client",
                {"id": plan.turn_start_request["id"], "result": {"turn": {"id": turn_id}}},
            ),
            (
                "server_to_client",
                {
                    "method": "rawResponse/completed",
                    "params": {
                        "usage": {
                            "inputTokens": total - 10,
                            "outputTokens": 10,
                            "reasoningOutputTokens": 2,
                            "cachedInputTokens": 0,
                            "totalTokens": total,
                        }
                    },
                },
            ),
            (
                "server_to_client",
                {
                    "method": "item/completed",
                    "params": {
                        "item": {
                            "id": "answer",
                            "type": "agentMessage",
                            "phase": "final_answer",
                            "text": response,
                        }
                    },
                },
            ),
            (
                "server_to_client",
                {
                    "method": "turn/completed",
                    "params": {"turn": {"id": turn_id, "status": "completed"}},
                },
            ),
        ]
    )
    return result


def _rechain(path: Path, records: list[dict[str, object]]) -> None:
    previous = None
    lines = []
    for number, record in enumerate(records, 1):
        body = {
            "seq": number,
            "previous_hash": previous,
            "recorded_at": record["recorded_at"],
            "event": record["event"],
            "data": record["data"],
        }
        chained = {**body, "record_hash": audit.sha256_text(transport.canonical_json(body))}
        previous = chained["record_hash"]
        lines.append(transport.canonical_json(chained))
    path.write_text("\n".join(lines) + "\n", encoding="utf-8")


class PilotRunVerifierTests(unittest.TestCase):
    def _prepared_fixture(self, root: Path) -> tuple[Path, audit.RunManifest]:
        run = root / "run"
        (run / "schema").mkdir(parents=True)
        (run / "schema" / "fixture.json").write_text("{}\n", encoding="utf-8")
        (run / "prompt-input-projection.json").write_text("{}\n", encoding="utf-8")
        interface = audit.ExperimentInterface.from_authoritative_declarations()
        controls = transport.TransportControls()
        manifest = transport._scientific_manifest(controls, "fixture-commit")

        prep = audit.preparation_payload(
            interface,
            manifest.preparation_slots[0].preparation_id,
            manifest.preparation_slots[0].contract_id,
        )
        preflight_plan = transport.plan_preparation(
            prep, run / "isolated" / manifest.preparation_slots[0].preparation_id
        )
        preflight_messages = _rpc_messages(preflight_plan, "{}", 10)[:9]
        preflight_path = run / "preflight" / "app-server.jsonl"
        _write_transcript(preflight_path, preflight_messages)
        preflight_stderr = run / "preflight" / "app-server.stderr"
        preflight_stderr.write_text("", encoding="utf-8")
        preflight_stderr.chmod(0o600)
        isolation = {
            "config": transport.ISOLATION_CONFIG,
            "child_codex_home": "fresh-temporary-directory-with-auth-json-symlink-only",
            "stripped_child_environment_names": sorted(transport.API_FALLBACK_ENV),
            "prompt_input_projection_sha256": transport.sha256_file(
                run / "prompt-input-projection.json"
            ),
            "runtime_thread_instruction_sources_required": [],
            "raw_rpc_files_mode": "0600",
            "offline_app_server_preflight": {
                "account_type": "chatgpt",
                "plan_type": "pro",
                "requires_openai_auth": True,
                "effective_model": transport.MODEL,
                "effective_model_provider": "openai",
                "instruction_sources": [],
                "turn_start_count": 0,
            },
            "offline_app_server_preflight_rpc_sha256": transport.sha256_file(preflight_path),
            "offline_app_server_preflight_stderr_sha256": transport.sha256_file(preflight_stderr),
        }
        wrapper = {
            "transport_version": transport.TRANSPORT_VERSION,
            "controls": dataclasses.asdict(controls),
            "scientific_manifest": dataclasses.asdict(manifest),
            "source_hashes": {
                **transport._source_hashes(),
                "verify_codex_pilot_run.py": transport.sha256_file(
                    Path(verifier.__file__).resolve()
                ),
            },
            "codex": {
                "version": transport.PINNED_CODEX_VERSION,
                "binary_sha256": "0" * 64,
                "login_route": "ChatGPT",
                "schema_bundle_sha256": transport.schema_bundle_hash(run / "schema"),
            },
            "runtime": transport._runtime_provenance(),
            "isolation": isolation,
            "base_instructions": transport.BASE_INSTRUCTIONS,
            "base_instructions_sha256": audit.sha256_text(transport.BASE_INSTRUCTIONS),
        }
        transport._write_json_exclusive(run / "manifest.json", wrapper)
        digest = transport.sha256_file(run / "manifest.json")
        (run / "manifest.sha256").write_text(f"{digest}  manifest.json\n", encoding="ascii")
        journal = transport.Journal(run / "journal.jsonl")
        journal.append(
            "manifest_frozen",
            {"manifest_sha256": digest, "planned_invocations": 27, "live_turns_started": 0},
        )
        for slot in manifest.preparation_slots:
            invocation_dir = run / "isolated" / slot.preparation_id
            invocation_dir.mkdir(parents=True)
            payload = audit.preparation_payload(interface, slot.preparation_id, slot.contract_id)
            plan = transport.plan_preparation(payload, invocation_dir)
            transport._write_json_exclusive(
                run / "plans" / f"{slot.preparation_id}.json", dataclasses.asdict(plan)
            )
        return run, manifest

    def _complete_partial_fixture(self, root: Path) -> Path:
        run, manifest = self._prepared_fixture(root)
        interface = audit.ExperimentInterface.from_authoritative_declarations()
        journal = transport.Journal(run / "journal.jsonl")
        receipts: dict[str, audit.InvocationReceipt] = {}
        payloads: dict[str, audit.PreparationPayload] = {}
        prep_responses: dict[str, str] = {}

        plans: list[tuple[audit.PreparationSlot | audit.TargetSlot, transport.PlannedInvocation, str]] = []
        for slot in manifest.preparation_slots:
            payload = audit.preparation_payload(interface, slot.preparation_id, slot.contract_id)
            payloads[slot.preparation_id] = payload
            response = _preparation_response(_table(interface, slot.contract_id))
            prep_responses[slot.preparation_id] = response
            plan = transport.plan_preparation(payload, run / "isolated" / slot.preparation_id)
            plans.append((slot, plan, response))

        first_target = manifest.target_slots[0]
        paired_target = next(
            slot for slot in manifest.target_slots
            if slot.pair_key == first_target.pair_key and slot.arm != first_target.arm
        )
        for slot in (first_target, paired_target):
            parent_slot = next(
                item for item in manifest.preparation_slots
                if item.preparation_id == slot.preparation_id
            )
            pair = audit.target_payload_pair(
                interface,
                target_id=slot.target_id,
                preparation_id=slot.preparation_id,
                old_contract_id=slot.old_contract_id,
                new_contract_id=slot.new_contract_id,
                incumbent=_table(interface, slot.old_contract_id),
                budget=(slot.budget_numerator, slot.budget_denominator),
                preparation_payload_value=payloads[parent_slot.preparation_id],
                preparation_response_text=prep_responses[parent_slot.preparation_id],
            )
            payload = pair[audit.ARMS.index(slot.arm)]
            invocation_dir = run / "isolated" / slot.invocation_id
            invocation_dir.mkdir(parents=True)
            plan = transport.plan_target(payload, invocation_dir, slot.invocation_id)
            transport._write_json_exclusive(
                run / "plans" / f"{slot.invocation_id}.json", dataclasses.asdict(plan)
            )
            plans.append((slot, plan, _updated_response(interface, payload)))

        for slot, plan, response in plans:
            journal.append(
                "slot_reserved",
                {
                    "invocation_id": plan.invocation_id,
                    "stage": plan.stage,
                    "request_hash": plan.request_hash,
                    "plan_hash": plan.plan_hash,
                },
            )
            journal.append(
                "turn_start_dispatch_intent",
                {"invocation_id": plan.invocation_id, "turn_start_request_id": plan.turn_start_request["id"]},
            )
            raw_path = run / "raw-rpc" / f"{plan.invocation_id}.jsonl"
            stderr_path = run / "raw-rpc" / f"{plan.invocation_id}.stderr"
            _write_transcript(raw_path, _rpc_messages(plan, response, 50_000))
            stderr_path.write_text("", encoding="utf-8")
            stderr_path.chmod(0o600)
            outcome = transport.InvocationOutcome(
                "2026-09-15T00:00:00Z",
                "2026-09-15T00:00:01Z",
                transport.EventAudit(
                    True, (), response, "completed",
                    audit.UsageReceipt(49_990, 10, 2, 0, None),
                    50_000, "rawResponse/completed:sum", 1, 1, 0,
                ),
                None,
                False,
            )
            receipt = transport._receipt_for(plan, slot, outcome)
            receipts[plan.invocation_id] = receipt
            journal.append(
                "invocation_terminal",
                {
                    "receipt": dataclasses.asdict(receipt),
                    "request_hash": plan.request_hash,
                    "plan_hash": plan.plan_hash,
                    "raw_rpc_sha256": transport.sha256_file(raw_path),
                    "raw_stderr_sha256": transport.sha256_file(stderr_path),
                    "actual_turn_start_sha256": transport._actual_client_message_digest(raw_path, "turn/start"),
                    "actual_injected_history_sha256": transport._actual_client_message_digest(raw_path, "thread/inject_items"),
                    "reported_total_tokens": 50_000,
                    "usage_source": "rawResponse/completed:sum",
                    "usage_accounting_status": "complete-reported",
                    "slot_attempted_semantics": "reserved-harness-invocation",
                    "turn_start_dispatched": True,
                    "raw_response_completions": 1,
                    "upstream_attempt_count": None,
                    "visible_retry_events": 0,
                    "event_violations": [],
                },
            )
        transport._write_checkpoint(run, manifest, receipts)
        journal.append("run_stopped", {"reason": "reported_token_threshold", "reported_tokens": 250_000})
        return run

    def _journal(self, run: Path) -> list[dict[str, object]]:
        return [
            audit.strict_json_loads(line)  # type: ignore[list-item]
            for line in (run / "journal.jsonl").read_text(encoding="utf-8").splitlines()
        ]

    def test_valid_serialized_partial_run_and_cli(self) -> None:
        with tempfile.TemporaryDirectory() as directory:
            run = self._complete_partial_fixture(Path(directory))
            report = verifier.verify_run_directory(run)
            result = subprocess.run(
                [sys.executable, str(Path(verifier.__file__)), str(run)],
                check=True,
                capture_output=True,
                text=True,
            )
        self.assertEqual(report.status, "stopped")
        self.assertEqual(report.terminal_receipts, 5)
        self.assertEqual(report.reported_tokens, 250_000)
        self.assertFalse(report.provider_attested)
        self.assertEqual(json.loads(result.stdout)["dispatched_turns"], 5)

    def test_unresolved_reserved_slot_is_explicit_partial_state(self) -> None:
        with tempfile.TemporaryDirectory() as directory:
            run, manifest = self._prepared_fixture(Path(directory))
            slot = manifest.preparation_slots[0]
            plan = transport.plan_preparation(
                audit.preparation_payload(
                    audit.ExperimentInterface.from_authoritative_declarations(),
                    slot.preparation_id,
                    slot.contract_id,
                ),
                run / "isolated" / slot.preparation_id,
            )
            transport.Journal(run / "journal.jsonl").append(
                "slot_reserved",
                {
                    "invocation_id": slot.preparation_id,
                    "stage": "preparation",
                    "request_hash": plan.request_hash,
                    "plan_hash": plan.plan_hash,
                },
            )
            report = verifier.verify_run_directory(run)
        self.assertEqual(report.status, "partial")
        self.assertEqual(report.unresolved_slots, (slot.preparation_id,))

    def test_rehashed_common_payload_tampering_fails_authoritative_check(self) -> None:
        with tempfile.TemporaryDirectory() as directory:
            run = self._complete_partial_fixture(Path(directory))
            records = self._journal(run)
            target = next(
                record["data"]["receipt"]["invocation_id"]
                for record in records
                if record["event"] == "invocation_terminal"
                and record["data"]["receipt"]["stage"] == "target"
            )
            plan_path = run / "plans" / f"{target}.json"
            plan = audit.strict_json_loads(plan_path.read_text(encoding="utf-8"))
            text = plan["turn_start_request"]["params"]["input"][0]["text"]
            changed = json.loads(text)
            changed["instruction"] += " altered"
            plan["turn_start_request"]["params"]["input"][0]["text"] = audit.canonical_json(changed)
            plan_path.write_text(json.dumps(plan, indent=2, sort_keys=True) + "\n", encoding="utf-8")
            new_hash = audit.sha256_text(transport.canonical_json(plan))
            for record in records:
                data = record["data"]
                if data.get("invocation_id") == target and record["event"] == "slot_reserved":
                    data["plan_hash"] = new_hash
                if record["event"] == "invocation_terminal" and data["receipt"]["invocation_id"] == target:
                    data["plan_hash"] = new_hash
            _rechain(run / "journal.jsonl", records)
            with self.assertRaisesRegex(ValueError, "turn input"):
                verifier.verify_run_directory(run)

    def test_rehashed_inherited_history_tampering_fails_exact_replay(self) -> None:
        with tempfile.TemporaryDirectory() as directory:
            run = self._complete_partial_fixture(Path(directory))
            records = self._journal(run)
            target = next(
                record["data"]["receipt"]["invocation_id"]
                for record in records
                if record["event"] == "invocation_terminal"
                and record["data"]["receipt"].get("arm") == "inherited"
            )
            plan_path = run / "plans" / f"{target}.json"
            plan = audit.strict_json_loads(plan_path.read_text(encoding="utf-8"))
            plan["inject_items_request"]["params"]["items"][1]["content"][0]["text"] += " altered"
            plan_path.write_text(json.dumps(plan, indent=2, sort_keys=True) + "\n", encoding="utf-8")
            new_hash = audit.sha256_text(transport.canonical_json(plan))
            for record in records:
                data = record["data"]
                if data.get("invocation_id") == target and record["event"] == "slot_reserved":
                    data["plan_hash"] = new_hash
                if record["event"] == "invocation_terminal" and data["receipt"]["invocation_id"] == target:
                    data["plan_hash"] = new_hash
            _rechain(run / "journal.jsonl", records)
            with self.assertRaisesRegex(ValueError, "inherited history"):
                verifier.verify_run_directory(run)

    def test_raw_response_and_usage_must_bind_terminal_receipt(self) -> None:
        with tempfile.TemporaryDirectory() as directory:
            run = self._complete_partial_fixture(Path(directory))
            records = self._journal(run)
            terminal = next(
                record for record in records
                if record["event"] == "invocation_terminal"
                and record["data"]["receipt"]["stage"] == "target"
            )
            terminal["data"]["receipt"]["response_text"] = "{}"
            terminal["data"]["receipt"]["response_hash"] = audit.sha256_text("{}")
            terminal["data"]["reported_total_tokens"] = 49_999
            _rechain(run / "journal.jsonl", records)
            with self.assertRaisesRegex(ValueError, "response does not equal|usage differs"):
                verifier.verify_run_directory(run)

    def test_duplicate_dispatch_and_raw_file_tampering_fail(self) -> None:
        with tempfile.TemporaryDirectory() as directory:
            run = self._complete_partial_fixture(Path(directory))
            records = self._journal(run)
            dispatch = next(record for record in records if record["event"] == "turn_start_dispatch_intent")
            records.insert(records.index(dispatch) + 1, copy.deepcopy(dispatch))
            _rechain(run / "journal.jsonl", records)
            with self.assertRaisesRegex(ValueError, "dispatch lacks one unique reservation"):
                verifier.verify_run_directory(run)
        with tempfile.TemporaryDirectory() as directory:
            run = self._complete_partial_fixture(Path(directory))
            raw = next((run / "raw-rpc").glob("*.jsonl"))
            raw.write_text(raw.read_text(encoding="utf-8") + "\n", encoding="utf-8")
            with self.assertRaisesRegex(ValueError, "raw RPC file hash mismatch"):
                verifier.verify_run_directory(run)

    def test_tampered_latest_ledger_is_rejected(self) -> None:
        with tempfile.TemporaryDirectory() as directory:
            run = self._complete_partial_fixture(Path(directory))
            ledger = run / "ledgers" / "checkpoint-05.json"
            data = audit.strict_json_loads(ledger.read_text(encoding="utf-8"))
            data["aggregate"]["planned_target_slots"] += 1
            ledger.write_text(json.dumps(data, indent=2, sort_keys=True) + "\n", encoding="utf-8")
            with self.assertRaisesRegex(ValueError, "aggregate"):
                verifier.verify_run_directory(run)


if __name__ == "__main__":
    unittest.main()


==> experiments/task_arrival/verify_agent_context_audit.py <==
#!/usr/bin/env python3
"""Independent offline verifier for the Paper 4b agent-context ledger.

The verifier consumes the routing declarations but deliberately does not call
the producer's scoring or frontier functions.  It enumerates the finite family,
recomputes integer masses, and checks receipt identities and reported totals.
"""

from __future__ import annotations

import argparse
import dataclasses
import itertools
import json
import math
from collections import Counter
from collections.abc import Mapping, Sequence
from dataclasses import fields
from functools import lru_cache
from pathlib import Path

import agent_context_audit as producer

TOLERANCE = producer.TOLERANCE


def _values_match(actual: object, expected: object) -> bool:
    if isinstance(expected, float):
        return isinstance(actual, (int, float)) and abs(float(actual) - expected) <= TOLERANCE
    if dataclasses.is_dataclass(expected) and not isinstance(expected, type):
        return type(actual) is type(expected) and all(
            _values_match(getattr(actual, item.name), getattr(expected, item.name))
            for item in fields(expected)
        )
    if isinstance(expected, tuple):
        return isinstance(actual, tuple) and len(actual) == len(expected) and all(
            _values_match(left, right)
            for left, right in zip(actual, expected, strict=True)
        )
    return actual == expected


def _json_values_match(actual: object, expected: object) -> bool:
    if isinstance(expected, float):
        return isinstance(actual, (int, float)) and abs(float(actual) - expected) <= TOLERANCE
    if isinstance(expected, dict):
        return (
            isinstance(actual, dict)
            and set(actual) == set(expected)
            and all(_json_values_match(actual[key], value) for key, value in expected.items())
        )
    if isinstance(expected, (list, tuple)):
        return (
            isinstance(actual, list)
            and len(actual) == len(expected)
            and all(
                _json_values_match(left, right)
                for left, right in zip(actual, expected, strict=True)
            )
        )
    return actual == expected


def independent_entropy(labels: Sequence[object], weights: Sequence[int]) -> float:
    if not labels or len(labels) != len(weights) or any(weight <= 0 for weight in weights):
        raise ValueError("labels and positive integer weights must align")
    masses: Counter[object] = Counter()
    for label, weight in zip(labels, weights, strict=True):
        masses[label] += weight
    total = sum(weights)
    return sum(
        -(mass / total) * math.log2(mass / total) for mass in masses.values()
    )


def _independent_installed_actions(
    interface: producer.ExperimentInterface,
    contract_id: str,
    table: producer.InstalledTable,
) -> tuple[str, ...]:
    state_ids = tuple(state.identifier for state in interface.states)
    if len(table) != len(state_ids) or len({row.state_id for row in table}) != len(table):
        raise ValueError("invalid installed table shape")
    by_state = {row.state_id: row.action for row in table}
    if set(by_state) != set(state_ids):
        raise ValueError("installed table state identity mismatch")
    contract = interface.contract(contract_id)
    declared_actions = {action.identifier for action in interface.actions}
    ordered = tuple(by_state[state] for state in state_ids)
    if any(action not in declared_actions for action in ordered):
        raise ValueError("installed table uses unknown action")
    if any(
        action not in contract.admissible_actions[index]
        for index, action in enumerate(ordered)
    ):
        raise ValueError("installed table violates old contract")
    return ordered


@lru_cache(maxsize=None)
def independent_frontier_rates(
    interface: producer.ExperimentInterface,
    old_contract_id: str,
    new_contract_id: str,
    incumbent: producer.InstalledTable,
) -> tuple[float, float, tuple[float, ...], int]:
    installed = _independent_installed_actions(
        interface, old_contract_id, incumbent
    )
    old_contract = interface.contract(old_contract_id)
    new_contract = interface.contract(new_contract_id)
    weights = interface.weights
    total = sum(weights)
    current_rate = min(
        independent_entropy(selector, weights)
        for selector in itertools.product(*old_contract.admissible_actions)
    )
    exact_best = [math.inf] * (total + 1)
    enlarged = tuple(
        tuple(itertools.product(old_actions, new_actions))
        for old_actions, new_actions in zip(
            old_contract.admissible_actions,
            new_contract.admissible_actions,
            strict=True,
        )
    )
    for selector in itertools.product(*enlarged):
        revision = sum(
            weight
            for weight, old, profile in zip(weights, installed, selector, strict=True)
            if old != profile[0]
        )
        rate = independent_entropy(selector, weights)
        exact_best[revision] = min(exact_best[revision], rate)
    cumulative: list[float] = []
    running = math.inf
    for value in exact_best:
        running = min(running, value)
        cumulative.append(running)
    offline = cumulative[-1]
    first_offline = next(
        index for index, rate in enumerate(cumulative)
        if abs(rate - offline) <= TOLERANCE
    )
    return current_rate, offline, tuple(cumulative), first_offline


def verify_frontier(
    interface: producer.ExperimentInterface,
    reported: producer.IncumbentFrontier,
) -> None:
    current, offline, rates, first_offline = independent_frontier_rates(
        interface,
        reported.old_contract_id,
        reported.new_contract_id,
        reported.incumbent,
    )
    installed = _independent_installed_actions(
        interface, reported.old_contract_id, reported.incumbent
    )
    incumbent_rate = independent_entropy(installed, interface.weights)
    expected_scalars = {
        "incumbent_rate_bits": incumbent_rate,
        "current_optimum_rate_bits": current,
        "current_excess_bits": incumbent_rate - current,
        "offline_rate_bits": offline,
        "locked_rate_bits": rates[0],
        "lock_penalty_bits": rates[0] - offline,
        "first_offline_revision_fraction": first_offline / sum(interface.weights),
    }
    for name, expected in expected_scalars.items():
        actual = getattr(reported, name)
        if abs(actual - expected) > TOLERANCE:
            raise ValueError(f"reported frontier field {name} is incorrect")
    if reported.first_offline_revision_mass != first_offline:
        raise ValueError("reported first offline revision mass is incorrect")
    if len(reported.staircase) != len(rates):
        raise ValueError("reported staircase is incomplete")
    for mass, (point, rate) in enumerate(zip(reported.staircase, rates, strict=True)):
        if point.revision_mass != mass or abs(point.revision_fraction - mass / sum(interface.weights)) > TOLERANCE:
            raise ValueError("reported staircase revision coordinate is incorrect")
        if abs(point.rate_bits - rate) > TOLERANCE:
            raise ValueError("reported staircase rate is incorrect")
        witness_rows = {row.state_id: row for row in point.witness}
        if set(witness_rows) != {state.identifier for state in interface.states}:
            raise ValueError("frontier witness is incomplete")
        profiles = tuple(
            (witness_rows[state.identifier].old_action, witness_rows[state.identifier].new_action)
            for state in interface.states
        )
        if independent_entropy(profiles, interface.weights) > rate + TOLERANCE:
            raise ValueError("frontier witness does not attain reported rate")


def independent_score(
    interface: producer.ExperimentInterface,
    common: producer.CommonTargetPayload,
    table: producer.UpdatedTable | None,
    parse_failures: Sequence[str] = (),
    *,
    context_overflow: bool = False,
) -> producer.OutputScore:
    failures = list(parse_failures)
    if context_overflow:
        failures.append(producer.Failure.CONTEXT_OVERFLOW)
    if table is None:
        return producer.OutputScore(
            False, False, False, False, False,
            tuple(dict.fromkeys(failures)), None, None, None, None, None, None, None,
        )
    states = tuple(state.identifier for state in interface.states)
    by_state: dict[str, producer.UpdatedRow] = {}
    for row in table:
        if row.state_id in by_state:
            failures.append(producer.Failure.DUPLICATE_STATE)
        by_state[row.state_id] = row
    complete = len(table) == len(states) and set(by_state) == set(states) and len(by_state) == len(table)
    if not complete:
        failures.append(producer.Failure.INCOMPLETE_SCHEMA)
        return producer.OutputScore(
            False, False, False, False, False,
            tuple(dict.fromkeys(failures)), None, None, None, None, None, None, None,
        )
    ordered = tuple(by_state[state] for state in states)
    declared_actions = {action.identifier for action in interface.actions}
    old_known = tuple(row.old_action in declared_actions for row in ordered)
    new_known = tuple(row.new_action in declared_actions for row in ordered)
    if not all(old_known) or not all(new_known):
        failures.append(producer.Failure.UNKNOWN_ACTION)
    old_row_valid = tuple(
        known and row.old_action in common.old_contract.admissible_actions[index]
        for index, (known, row) in enumerate(zip(old_known, ordered, strict=True))
    )
    new_row_valid = tuple(
        known and row.new_action in common.new_contract.admissible_actions[index]
        for index, (known, row) in enumerate(zip(new_known, ordered, strict=True))
    )
    valid_old = all(old_row_valid)
    valid_new = all(new_row_valid)
    invalid_old_mass = sum(
        weight for weight, valid in zip(interface.weights, old_row_valid, strict=True)
        if not valid
    )
    invalid_new_mass = sum(
        weight for weight, valid in zip(interface.weights, new_row_valid, strict=True)
        if not valid
    )
    if not valid_old:
        failures.append(producer.Failure.INVALID_OLD_ACTION)
    if not valid_new:
        failures.append(producer.Failure.INVALID_NEW_ACTION)
    installed = _independent_installed_actions(
        interface, common.old_contract.identifier, common.incumbent
    )
    profiles = tuple((row.old_action, row.new_action) for row in ordered)
    rate = independent_entropy(profiles, interface.weights)
    revision_mass = sum(
        weight
        for weight, old, row in zip(interface.weights, installed, ordered, strict=True)
        if old != row.old_action
    )
    compliant = revision_mass <= common.allowed_revision_mass
    if not compliant:
        failures.append(producer.Failure.EXCEEDED_REVISION)
    if not (valid_old and valid_new and compliant) or context_overflow:
        return producer.OutputScore(
            True, valid_old, valid_new, compliant, False,
            tuple(dict.fromkeys(failures)), invalid_old_mass, invalid_new_mass,
            rate, revision_mass,
            revision_mass / sum(interface.weights), None, None,
        )
    _, _, frontier, _ = independent_frontier_rates(
        interface,
        common.old_contract.identifier,
        common.new_contract.identifier,
        common.incumbent,
    )
    frontier_regret = max(0.0, rate - frontier[revision_mass])
    budget_regret = max(0.0, rate - frontier[common.allowed_revision_mass])
    success = budget_regret <= TOLERANCE
    if not success:
        failures.append(producer.Failure.ABOVE_FRONTIER)
    return producer.OutputScore(
        True, True, True, True, success, tuple(dict.fromkeys(failures)),
        0, 0, rate, revision_mass, revision_mass / sum(interface.weights),
        frontier_regret, budget_regret,
    )


def independent_preparation_score(
    interface: producer.ExperimentInterface,
    contract_id: str,
    table: producer.InstalledTable | None,
    parse_failures: Sequence[str] = (),
) -> producer.PreparationScore:
    failures = list(parse_failures)
    if table is None:
        return producer.PreparationScore(
            False, False, tuple(dict.fromkeys(failures)), None
        )
    try:
        actions = _independent_installed_actions(interface, contract_id, table)
    except ValueError as error:
        message = str(error)
        if "unknown" in message:
            failures.append(producer.Failure.UNKNOWN_ACTION)
        elif "shape" in message or "state identity" in message:
            failures.append(producer.Failure.INCOMPLETE_SCHEMA)
        else:
            failures.append(producer.Failure.INVALID_OLD_ACTION)
        return producer.PreparationScore(
            len(table) == len(interface.states), False,
            tuple(dict.fromkeys(failures)), None,
        )
    rate = independent_entropy(actions, interface.weights)
    if producer.Failure.EXPLANATION_OVERFLOW in failures:
        return producer.PreparationScore(
            True, False, tuple(dict.fromkeys(failures)), rate
        )
    return producer.PreparationScore(
        True, True, tuple(dict.fromkeys(failures)), rate
    )


def verify_score(
    interface: producer.ExperimentInterface,
    common: producer.CommonTargetPayload,
    table: producer.UpdatedTable | None,
    reported: producer.OutputScore,
    parse_failures: Sequence[str] = (),
    *,
    context_overflow: bool = False,
) -> None:
    expected = independent_score(
        interface, common, table, parse_failures, context_overflow=context_overflow
    )
    for definition in fields(expected):
        actual_value = getattr(reported, definition.name)
        expected_value = getattr(expected, definition.name)
        if isinstance(expected_value, float):
            if not isinstance(actual_value, float) or abs(actual_value - expected_value) > TOLERANCE:
                raise ValueError(f"reported score field {definition.name} is incorrect")
        elif actual_value != expected_value:
            raise ValueError(f"reported score field {definition.name} is incorrect")


def verify_receipts(
    interface: producer.ExperimentInterface,
    manifest: producer.RunManifest,
    receipts: Sequence[producer.InvocationReceipt],
    preparation_payloads: Mapping[str, producer.PreparationPayload],
    target_payloads: Mapping[str, producer.TargetPayload],
) -> None:
    manifest.validate(interface)
    preparation_contracts = {
        slot.preparation_id: slot.contract_id for slot in manifest.preparation_slots
    }
    if len(preparation_contracts) != len(manifest.preparation_slots):
        raise ValueError("duplicated preparation slot")
    for preparation_id, old_contract_id in preparation_contracts.items():
        matching = tuple(
            slot for slot in manifest.target_slots
            if slot.preparation_id == preparation_id
        )
        actual = {
            (
                slot.new_contract_id,
                slot.arm,
                slot.budget_numerator,
                slot.budget_denominator,
            )
            for slot in matching
        }
        expected = {
            (contract.identifier, arm, numerator, denominator)
            for contract in interface.contracts
            if contract.identifier != old_contract_id
            for arm in producer.ARMS
            for numerator, denominator in producer.BUDGETS
        }
        if actual != expected or len(matching) != len(expected):
            raise ValueError("independent manifest topology check failed")
    for slot in manifest.target_slots:
        if preparation_contracts.get(slot.preparation_id) != slot.old_contract_id:
            raise ValueError("target/preparation contract mismatch")
        if (
            slot.budget_denominator <= 0
            or slot.budget_numerator < 0
            or slot.budget_numerator > slot.budget_denominator
        ):
            raise ValueError("invalid target rational budget")
    identifiers = [receipt.invocation_id for receipt in receipts]
    if len(identifiers) != len(set(identifiers)):
        raise ValueError("duplicated receipt invocation ID")
    preparation_slots = {slot.preparation_id: slot for slot in manifest.preparation_slots}
    target_slots = {slot.invocation_id: slot for slot in manifest.target_slots}
    receipt_by_id = {receipt.invocation_id: receipt for receipt in receipts}
    for receipt in receipts:
        if receipt.response_text is not None:
            if receipt.response_hash != producer.sha256_text(receipt.response_text):
                raise ValueError("receipt response hash mismatch")
        elif receipt.response_hash is not None:
            raise ValueError("receipt response hash lacks raw response")
        if receipt.model != manifest.model:
            raise ValueError("receipt model differs from manifest")
        if receipt.synthetic_fixture != manifest.synthetic_fixture:
            raise ValueError("receipt provenance flag differs from manifest")
        if receipt.retries != 0:
            raise ValueError("primary protocol disables retries")
        if receipt.stage == "preparation":
            slot = preparation_slots.get(receipt.invocation_id)
            payload = preparation_payloads.get(receipt.invocation_id)
            if slot is None or payload is None:
                raise ValueError("preparation receipt has no manifest payload")
            if receipt.request_hash != payload.payload_hash:
                raise ValueError("preparation request hash mismatch")
            if receipt.old_contract_id != slot.contract_id:
                raise ValueError("preparation contract identity mismatch")
            authoritative = producer.preparation_payload(
                interface, slot.preparation_id, slot.contract_id
            )
            if payload != authoritative:
                raise ValueError("preparation payload differs from declarations")
        else:
            slot = target_slots.get(receipt.invocation_id)
            payload = target_payloads.get(receipt.invocation_id)
            if slot is None or payload is None:
                raise ValueError("target receipt has no manifest payload")
            if receipt.request_hash != payload.payload_hash:
                raise ValueError("target request hash mismatch")
            identity = (
                receipt.parent_preparation_id,
                receipt.arm,
                receipt.old_contract_id,
                receipt.new_contract_id,
                receipt.budget_numerator,
                receipt.budget_denominator,
            )
            expected = (
                slot.preparation_id,
                slot.arm,
                slot.old_contract_id,
                slot.new_contract_id,
                slot.budget_numerator,
                slot.budget_denominator,
            )
            if identity != expected:
                raise ValueError("target receipt identity mismatch")
            preparation_payload = preparation_payloads[slot.preparation_id]
            preparation_receipt = receipt_by_id.get(slot.preparation_id)
            if preparation_receipt is None or preparation_receipt.response_text is None:
                raise ValueError("target payload lacks its preparation response")
            if (
                not preparation_receipt.attempted
                or preparation_receipt.transport_error is not None
                or preparation_receipt.context_overflow
            ):
                raise ValueError("target exists for ineligible preparation receipt")
            installed_table, preparation_failures = producer.parse_installed_response(
                preparation_receipt.response_text
            )
            preparation_score = independent_preparation_score(
                interface,
                slot.old_contract_id,
                installed_table,
                preparation_failures,
            )
            if not preparation_score.valid or installed_table is None:
                raise ValueError("target exists for invalid preparation")
            expected_pair = producer.target_payload_pair(
                interface,
                target_id=slot.target_id,
                preparation_id=slot.preparation_id,
                old_contract_id=slot.old_contract_id,
                new_contract_id=slot.new_contract_id,
                incumbent=installed_table,
                budget=(slot.budget_numerator, slot.budget_denominator),
                preparation_payload_value=preparation_payload,
                preparation_response_text=preparation_receipt.response_text,
            )
            authoritative_target = expected_pair[producer.ARMS.index(slot.arm)]
            if payload != authoritative_target:
                raise ValueError("target payload differs from declarations or parent response")
            if payload.arm == "fresh":
                if payload.inherited_interaction:
                    raise ValueError("fresh payload contains inherited material")
            else:
                if preparation_receipt is None or preparation_receipt.response_text is None:
                    raise ValueError("inherited payload lacks retained preparation receipt")
                expected_interaction = (
                    producer.InteractionMessage(
                        "user", producer.canonical_json(preparation_payload.as_json())
                    ),
                    producer.InteractionMessage(
                        "assistant", preparation_receipt.response_text
                    ),
                )
                if payload.inherited_interaction != expected_interaction:
                    raise ValueError("inherited interaction is not the exact preparation record")
        if not receipt.attempted and (
            receipt.response_text is not None
            or receipt.transport_error is not None
            or receipt.usage is not None
        ):
            raise ValueError("unattempted receipt contains invocation evidence")

    for slot in manifest.target_slots:
        payload = target_payloads.get(slot.invocation_id)
        if payload is None:
            continue
        counterpart = next(
            (
                other for other in manifest.target_slots
                if other.pair_key == slot.pair_key and other.arm != slot.arm
            ),
            None,
        )
        if counterpart is None:
            raise ValueError("target arm has no paired counterpart")
        other_payload = target_payloads.get(counterpart.invocation_id)
        if other_payload is not None and payload.common.common_hash != other_payload.common.common_hash:
            raise ValueError("paired arms do not share a bit-identical common payload")


def independent_aggregate(
    manifest: producer.RunManifest,
    valid_preparation_ids: set[str],
    receipts: Sequence[producer.InvocationReceipt],
    scores: Mapping[str, producer.OutputScore],
) -> producer.AggregateReport:
    ids = [receipt.invocation_id for receipt in receipts]
    if len(ids) != len(set(ids)):
        raise ValueError("duplicated receipt invocation ID")
    receipt_by_id = {receipt.invocation_id: receipt for receipt in receipts}
    eligible = [slot for slot in manifest.target_slots if slot.preparation_id in valid_preparation_ids]
    arms: list[producer.ArmDenominators] = []
    for arm in producer.ARMS:
        planned = [slot for slot in manifest.target_slots if slot.arm == arm]
        arm_eligible = [slot for slot in eligible if slot.arm == arm]
        attempted = [
            slot for slot in arm_eligible
            if (receipt := receipt_by_id.get(slot.invocation_id)) is not None and receipt.attempted
        ]
        successes = sum(
            scores.get(slot.invocation_id) is not None
            and scores[slot.invocation_id].frontier_success
            for slot in attempted
        )
        arms.append(
            producer.ArmDenominators(
                arm, len(planned), len(arm_eligible), len(attempted),
                sum(slot.invocation_id not in receipt_by_id for slot in arm_eligible),
                sum(
                    slot.invocation_id in receipt_by_id
                    and not receipt_by_id[slot.invocation_id].attempted
                    for slot in arm_eligible
                ),
                sum(receipt_by_id[slot.invocation_id].transport_error is not None for slot in attempted),
                successes, successes / len(attempted) if attempted else None,
                successes / len(planned) if planned else 0.0,
                len(attempted) / len(arm_eligible) if arm_eligible else None,
            )
        )
    pair_keys = {slot.pair_key for slot in manifest.target_slots}
    eligible_keys = {slot.pair_key for slot in eligible}
    complete = 0
    inherited_wins = 0
    fresh_wins = 0
    ties = 0
    for key in eligible_keys:
        members = [slot for slot in eligible if slot.pair_key == key]
        if len(members) != 2 or not all(
            (receipt := receipt_by_id.get(slot.invocation_id)) is not None
            and receipt.attempted
            for slot in members
        ):
            continue
        complete += 1
        by_arm = {slot.arm: scores.get(slot.invocation_id) for slot in members}
        if all(by_arm.get(arm) is not None for arm in producer.ARMS):
            fresh_success = bool(by_arm["fresh"].frontier_success)  # type: ignore[union-attr]
            inherited_success = bool(by_arm["inherited"].frontier_success)  # type: ignore[union-attr]
            if inherited_success and not fresh_success:
                inherited_wins += 1
            elif fresh_success and not inherited_success:
                fresh_wins += 1
            else:
                ties += 1

    def billed_total(items: Sequence[producer.InvocationReceipt]) -> float | None:
        if any(item.usage is None or item.usage.billed_cost is None for item in items):
            return None
        return sum(
            item.usage.billed_cost
            for item in items
            if item.usage is not None and item.usage.billed_cost is not None
        )

    preparation_cost = billed_total(
        tuple(item for item in receipts if item.stage == "preparation" and item.attempted)
    )
    target_cost = billed_total(
        tuple(item for item in receipts if item.stage == "target" and item.attempted)
    )
    total_cost = (
        preparation_cost + target_cost
        if preparation_cost is not None and target_cost is not None
        else None
    )
    return producer.AggregateReport(
        len(manifest.preparation_slots),
        len(manifest.preparation_slots) - len(valid_preparation_ids),
        len(manifest.target_slots), len(eligible),
        len(manifest.target_slots) - len(eligible), tuple(arms),
        len(pair_keys), len(eligible_keys), complete,
        complete / len(eligible_keys) if eligible_keys else None,
        inherited_wins, fresh_wins, ties,
        preparation_cost, target_cost, total_cost,
    )


def verify_aggregate(
    manifest: producer.RunManifest,
    valid_preparation_ids: set[str],
    receipts: Sequence[producer.InvocationReceipt],
    scores: Mapping[str, producer.OutputScore],
    reported: producer.AggregateReport,
) -> None:
    expected = independent_aggregate(manifest, valid_preparation_ids, receipts, scores)
    if not _values_match(reported, expected):
        raise ValueError("reported aggregate denominators are incorrect")


def verify_run(
    interface: producer.ExperimentInterface,
    manifest: producer.RunManifest,
    receipts: Sequence[producer.InvocationReceipt],
    preparation_payloads: Mapping[str, producer.PreparationPayload],
    target_payloads: Mapping[str, producer.TargetPayload],
    reported_scores: Mapping[str, producer.OutputScore],
    reported_aggregate: producer.AggregateReport,
) -> None:
    """Derive eligibility and scores from raw receipts, then verify all reports."""
    verify_receipts(
        interface, manifest, receipts, preparation_payloads, target_payloads
    )
    receipt_by_id = {receipt.invocation_id: receipt for receipt in receipts}
    valid_preparations: set[str] = set()
    for slot in manifest.preparation_slots:
        receipt = receipt_by_id.get(slot.preparation_id)
        if (
            receipt is None
            or not receipt.attempted
            or receipt.transport_error is not None
            or receipt.context_overflow
        ):
            continue
        table, failures = producer.parse_installed_response(receipt.response_text or "")
        score = independent_preparation_score(
            interface, slot.contract_id, table, failures
        )
        if score.valid:
            valid_preparations.add(slot.preparation_id)

    independently_scored: dict[str, producer.OutputScore] = {}
    for slot in manifest.target_slots:
        receipt = receipt_by_id.get(slot.invocation_id)
        if slot.preparation_id not in valid_preparations or receipt is None or not receipt.attempted:
            continue
        if receipt.transport_error is not None:
            expected = producer.OutputScore(
                False, False, False, False, False,
                (producer.Failure.TRANSPORT,), None, None,
                None, None, None, None, None,
            )
        else:
            table, failures = producer.parse_updated_response(receipt.response_text or "")
            expected = independent_score(
                interface,
                target_payloads[slot.invocation_id].common,
                table,
                failures,
                context_overflow=receipt.context_overflow,
            )
        independently_scored[slot.invocation_id] = expected
        if not _values_match(reported_scores.get(slot.invocation_id), expected):
            raise ValueError("reported target score differs from raw receipt")
    if set(reported_scores) != set(independently_scored):
        raise ValueError("reported score inventory differs from attempted eligible targets")
    expected_aggregate = independent_aggregate(
        manifest, valid_preparations, receipts, independently_scored
    )
    if not _values_match(reported_aggregate, expected_aggregate):
        raise ValueError("reported aggregate differs from receipt-derived aggregate")


def _manifest_from_json(raw: object) -> producer.RunManifest:
    if not isinstance(raw, dict):
        raise ValueError("manifest must be an object")
    expected = {
        "manifest_id", "declaration_hash", "preparation_prompt_hash",
        "target_prompt_hash", "model", "access_route", "settings_json",
        "harness_version", "source_commit", "seed_handling",
        "preparation_cost_accounting", "planned_invocation_count",
        "token_stop_ceiling", "money_stop_ceiling", "synthetic_fixture",
        "preparation_slots", "target_slots",
    }
    if set(raw) != expected:
        raise ValueError("manifest fields differ from the required schema")
    preparation_rows = raw["preparation_slots"]
    target_rows = raw["target_slots"]
    if not isinstance(preparation_rows, list) or not isinstance(target_rows, list):
        raise ValueError("manifest slots must be lists")
    preparations: list[producer.PreparationSlot] = []
    for row in preparation_rows:
        if not isinstance(row, dict) or set(row) != {"preparation_id", "contract_id", "repetition"}:
            raise ValueError("invalid preparation slot schema")
        preparations.append(producer.PreparationSlot(**row))
    targets: list[producer.TargetSlot] = []
    target_fields = {
        "invocation_id", "preparation_id", "old_contract_id", "new_contract_id",
        "arm", "budget_numerator", "budget_denominator",
    }
    for row in target_rows:
        if not isinstance(row, dict) or set(row) != target_fields:
            raise ValueError("invalid target slot schema")
        targets.append(producer.TargetSlot(**row))
    scalar = {key: value for key, value in raw.items() if key not in {"preparation_slots", "target_slots"}}
    try:
        return producer.RunManifest(
            **scalar,
            preparation_slots=tuple(preparations),
            target_slots=tuple(targets),
        )
    except TypeError as error:
        raise ValueError("invalid manifest value types") from error


def verify_ledger(path: Path) -> None:
    """Strictly parse and independently replay every saved ledger section."""
    raw = producer.strict_json_loads(path.read_text(encoding="utf-8"))
    if not isinstance(raw, dict):
        raise ValueError("offline ledger root must be an object")
    expected_sections = {
        "manifest", "preparation_payloads", "target_payloads", "receipts",
        "preparation_scores", "target_scores", "aggregate",
    }
    if set(raw) != expected_sections:
        raise ValueError("offline ledger sections differ from the required schema")
    interface = producer.ExperimentInterface.from_authoritative_declarations()
    manifest = _manifest_from_json(raw["manifest"])
    manifest.validate(interface)
    receipt_rows = raw["receipts"]
    if not isinstance(receipt_rows, list) or not receipt_rows:
        raise ValueError("ledger receipts must be a nonempty list")
    receipts = tuple(producer.InvocationReceipt.from_json(row) for row in receipt_rows)
    receipt_by_id = {receipt.invocation_id: receipt for receipt in receipts}
    if len(receipt_by_id) != len(receipts):
        raise ValueError("duplicated receipt invocation ID")

    saved_preparation_payloads = raw["preparation_payloads"]
    saved_target_payloads = raw["target_payloads"]
    saved_preparation_scores = raw["preparation_scores"]
    saved_target_scores = raw["target_scores"]
    if not all(
        isinstance(item, dict)
        for item in (
            saved_preparation_payloads,
            saved_target_payloads,
            saved_preparation_scores,
            saved_target_scores,
        )
    ):
        raise ValueError("ledger payload and score sections must be objects")

    preparations: dict[str, producer.PreparationPayload] = {}
    preparation_scores: dict[str, producer.PreparationScore] = {}
    valid_preparations: set[str] = set()
    installed_by_preparation: dict[str, producer.InstalledTable] = {}
    for slot in manifest.preparation_slots:
        payload = producer.preparation_payload(
            interface, slot.preparation_id, slot.contract_id
        )
        preparations[slot.preparation_id] = payload
        if not _json_values_match(
            saved_preparation_payloads.get(slot.preparation_id), payload.as_json()
        ):
            raise ValueError("saved preparation payload differs from declarations")
        receipt = receipt_by_id.get(slot.preparation_id)
        if receipt is None or not receipt.attempted or receipt.transport_error is not None:
            continue
        table, failures = producer.parse_installed_response(receipt.response_text or "")
        score = independent_preparation_score(interface, slot.contract_id, table, failures)
        if receipt.context_overflow and score.valid:
            score = producer.PreparationScore(
                score.complete,
                False,
                tuple((*score.failures, producer.Failure.CONTEXT_OVERFLOW)),
                score.rate_bits,
            )
        preparation_scores[slot.preparation_id] = score
        if score.valid and table is not None:
            valid_preparations.add(slot.preparation_id)
            installed_by_preparation[slot.preparation_id] = table
    if set(saved_preparation_payloads) != set(preparations):
        raise ValueError("saved preparation payload inventory differs from manifest")
    if set(saved_preparation_scores) != set(preparation_scores):
        raise ValueError("saved preparation score inventory differs from receipts")
    for identifier, score in preparation_scores.items():
        if not _json_values_match(saved_preparation_scores[identifier], dataclasses.asdict(score)):
            raise ValueError("saved preparation score differs from raw receipt")

    targets: dict[str, producer.TargetPayload] = {}
    target_scores: dict[str, producer.OutputScore] = {}
    for slot in manifest.target_slots:
        if slot.preparation_id not in valid_preparations:
            if slot.invocation_id in saved_target_payloads or slot.invocation_id in saved_target_scores:
                raise ValueError("saved target exists for invalid preparation")
            continue
        parent_receipt = receipt_by_id[slot.preparation_id]
        pair = producer.target_payload_pair(
            interface,
            target_id=slot.target_id,
            preparation_id=slot.preparation_id,
            old_contract_id=slot.old_contract_id,
            new_contract_id=slot.new_contract_id,
            incumbent=installed_by_preparation[slot.preparation_id],
            budget=(slot.budget_numerator, slot.budget_denominator),
            preparation_payload_value=preparations[slot.preparation_id],
            preparation_response_text=parent_receipt.response_text or "",
        )
        payload = pair[producer.ARMS.index(slot.arm)]
        targets[slot.invocation_id] = payload
        if not _json_values_match(
            saved_target_payloads.get(slot.invocation_id), payload.as_json()
        ):
            raise ValueError("saved target payload differs from declarations or parent")
        receipt = receipt_by_id.get(slot.invocation_id)
        if receipt is None or not receipt.attempted:
            continue
        if receipt.transport_error is not None:
            score = producer.OutputScore(
                False, False, False, False, False,
                (producer.Failure.TRANSPORT,), None, None,
                None, None, None, None, None,
            )
        else:
            table, failures = producer.parse_updated_response(receipt.response_text or "")
            score = independent_score(
                interface,
                payload.common,
                table,
                failures,
                context_overflow=receipt.context_overflow,
            )
        target_scores[slot.invocation_id] = score
    if set(saved_target_payloads) != set(targets):
        raise ValueError("saved target payload inventory differs from eligible manifest")
    if set(saved_target_scores) != set(target_scores):
        raise ValueError("saved target score inventory differs from receipts")
    for identifier, score in target_scores.items():
        if not _json_values_match(saved_target_scores[identifier], dataclasses.asdict(score)):
            raise ValueError("saved target score differs from raw receipt")

    verify_receipts(interface, manifest, receipts, preparations, targets)
    aggregate = independent_aggregate(
        manifest, valid_preparations, receipts, target_scores
    )
    if not _json_values_match(raw["aggregate"], dataclasses.asdict(aggregate)):
        raise ValueError("saved aggregate differs from receipt-derived aggregate")


def parse_args(arguments: Sequence[str] | None = None) -> argparse.Namespace:
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("ledger", type=Path, help="offline JSON ledger to verify")
    return parser.parse_args(arguments)


def main(arguments: Sequence[str] | None = None) -> None:
    options = parse_args(arguments)
    verify_ledger(options.ledger)
    print(f"verified offline agent-context ledger: {options.ledger}")


if __name__ == "__main__":
    main()


==> experiments/task_arrival/verify_artifact.py <==
"""One-command verification of the Paper 4b computational and Lean artifacts."""

from __future__ import annotations

import argparse
import csv
import json
import os
import re
import shutil
import subprocess
import sys
import tempfile
import venv
from pathlib import Path
from typing import Sequence


def run(command: list[str], *, cwd: Path) -> None:
    print("+", " ".join(command), flush=True)
    subprocess.run(command, cwd=cwd, check=True)


def bootstrap(
    script: Path,
    artifact_root: Path,
    *,
    skip_lean: bool,
    reuse_generated: bool,
    local_pilot_run: Path | None,
) -> None:
    """Create the lockfile-owned environment and re-enter the verifier in it."""
    environment = artifact_root / ".artifact-venv"
    python = environment / "bin" / "python"
    if not python.is_file():
        venv.EnvBuilder(with_pip=True, clear=False).create(environment)
    run(
        [
            str(python),
            "-m",
            "pip",
            "install",
            "--disable-pip-version-check",
            "--requirement",
            str(script.parent / "requirements.lock"),
        ],
        cwd=artifact_root,
    )
    arguments = [str(python), str(script), "--in-env"]
    if skip_lean:
        arguments.append("--skip-lean")
    if reuse_generated:
        arguments.append("--reuse-generated")
    if local_pilot_run is not None:
        arguments.extend(["--local-pilot-run", str(local_pilot_run.resolve())])
    os.execv(str(python), arguments)


def _artifact_latex_root(artifact_root: Path) -> Path:
    repository_latex = artifact_root / "latex_4b"
    return repository_latex if repository_latex.is_dir() else artifact_root


def _read_tex_tree(entry: Path, *, search_root: Path) -> dict[Path, str]:
    """Read one TeX include graph without treating generated tables as owners."""
    pending = [entry.resolve()]
    documents: dict[Path, str] = {}
    include_pattern = re.compile(r"\\(?:input|include)\{([^}]+)\}")
    while pending:
        path = pending.pop()
        if path in documents or not path.is_file():
            continue
        text = path.read_text(encoding="utf-8", errors="replace")
        documents[path] = text
        for raw_name in include_pattern.findall(text):
            name = raw_name.strip()
            if not name or "\\" in name:
                continue
            relative = Path(name)
            if not relative.suffix:
                relative = relative.with_suffix(".tex")
            candidates = (path.parent / relative, search_root / relative)
            child = next((candidate for candidate in candidates if candidate.is_file()), None)
            if child is not None:
                pending.append(child.resolve())
    return documents


def _coverage_manifest(artifact_root: Path) -> tuple[Path, dict[str, object]]:
    latex_root = _artifact_latex_root(artifact_root)
    path = latex_root / "formal_coverage_manifest.json"
    if not path.is_file():
        raise FileNotFoundError(f"formal coverage manifest is unavailable: {path}")
    raw = json.loads(path.read_text(encoding="utf-8"))
    if not isinstance(raw, dict):
        raise ValueError("formal coverage manifest must be a JSON object")
    return path, raw


def verify_manifest_derived_coverage_count(artifact_root: Path) -> int:
    """Require the displayed end-to-end count to come from the claim manifest."""
    _, manifest = _coverage_manifest(artifact_root)
    claims = manifest.get("claims")
    if not isinstance(claims, list):
        raise ValueError("formal coverage manifest has no claims list")
    full_count = sum(
        isinstance(row, dict) and row.get("status") == "full" for row in claims
    )
    latex_root = _artifact_latex_root(artifact_root)
    counts_file = latex_root / "content" / "formal_coverage_counts_auto.tex"
    text = counts_file.read_text(encoding="utf-8")
    match = re.search(r"\\newcommand\{\\FormalFullClaimCount\}\{(\d+)\}", text)
    if match is None or int(match.group(1)) != full_count:
        raise ValueError(
            "manifest-derived end-to-end count is stale: "
            f"expected {full_count} in {counts_file}"
        )
    print(f"= manifest reports {full_count} end-to-end Lean proofs", flush=True)
    return full_count


def _supplementary_result_numbers(text: str) -> list[int]:
    return sorted(
        {
            int(number)
            for number in re.findall(
                r"(?:Theorem|Proposition|Corollary|Lemma)\s+R(\d+):",
                text,
            )
        }
    )


def _assert_contiguous_result_numbers(numbers: Sequence[int], *, source: Path) -> None:
    if not numbers:
        raise ValueError(f"no supplementary R-labels found in {source}")
    expected = list(range(1, max(numbers) + 1))
    if list(numbers) != expected:
        raise ValueError(
            f"supplementary result labels are not contiguous in {source}: "
            f"found {list(numbers)}, expected {expected}"
        )


def verify_supplementary_result_contiguity(artifact_root: Path) -> None:
    """Check the two manifest-derived result tables independently."""
    content_dir = _artifact_latex_root(artifact_root) / "content"
    table_paths = (
        content_dir / "claim_mapping_auto.tex",
        content_dir / "formal_support_scope_auto.tex",
    )
    inventories: list[list[int]] = []
    for path in table_paths:
        numbers = _supplementary_result_numbers(
            path.read_text(encoding="utf-8", errors="replace")
        )
        _assert_contiguous_result_numbers(numbers, source=path)
        inventories.append(numbers)
    if inventories[0] != inventories[1]:
        raise ValueError(
            "supplementary result inventories disagree between the claim and "
            "formal-support tables"
        )
    print(
        f"= supplementary result labels are contiguous through R{inventories[0][-1]}",
        flush=True,
    )


def _main_manuscript_labels(latex_root: Path) -> set[str]:
    main_source = latex_root / "decision_quotient_4b.tex"
    if main_source.is_file():
        documents = _read_tex_tree(main_source, search_root=latex_root)
        return {
            label
            for text in documents.values()
            for label in re.findall(r"\\label\{([^}]+)\}", text)
        }
    main_aux = latex_root / "decision_quotient_4b.aux"
    if main_aux.is_file():
        return set(
            re.findall(
                r"\\newlabel\{([^}]+)\}",
                main_aux.read_text(encoding="utf-8", errors="replace"),
            )
        )
    raise FileNotFoundError("neither main-paper source nor its label ledger is available")


def verify_main_manuscript_result_references(artifact_root: Path) -> None:
    """Reject prose that attributes an unresolved result to the main paper."""
    latex_root = _artifact_latex_root(artifact_root)
    supplementary = latex_root / "supplementary.tex"
    documents = _read_tex_tree(supplementary, search_root=latex_root)
    main_labels = _main_manuscript_labels(latex_root)
    for path, text in documents.items():
        for match in re.finditer(r"of the main manuscript", text, flags=re.IGNORECASE):
            start = max(0, match.start() - 240)
            end = min(len(text), match.end() + 80)
            snippet = text[start:end]
            references = re.findall(
                r"\\(?:ref|autoref|Cref)\{([^}]+)\}", snippet
            )
            if not references:
                raise ValueError(
                    f"{path}: 'of the main manuscript' lacks a resolvable label"
                )
            missing = sorted(set(references).difference(main_labels))
            if missing:
                raise ValueError(
                    f"{path}: main-manuscript labels do not resolve: {missing}"
                )
    print("= main-manuscript result attributions resolve", flush=True)


def _strip_tex_code_identifiers(text: str) -> str:
    """Remove code-bearing TeX constructs while retaining reader-facing prose."""
    text = re.sub(r"(?m)(?<!\\)%.*$", "", text)
    text = re.sub(
        r"\\begin\{(?:verbatim|Verbatim)\}.*?\\end\{(?:verbatim|Verbatim)\}",
        "",
        text,
        flags=re.DOTALL,
    )
    code_commands = (
        "texttt|nolinkurl|url|path|label|ref|eqref|autoref|Cref|cite|citep|citet|"
        "input|include|includegraphics|LH|LHrng|leanmeta|leanmetapending"
    )
    pattern = re.compile(
        rf"\\(?:{code_commands})(?:\[[^\]]*\])?\{{[^{{}}]*\}}"
    )
    previous = None
    while previous != text:
        previous = text
        text = pattern.sub("", text)
    text = re.sub(r"\\[A-Za-z@]+\*?", "", text)
    return text.replace("{", " ").replace("}", " ")


def verify_reviewer_lexicon(artifact_root: Path) -> None:
    """Keep legacy terminology inside code identifiers, not prose or figures."""
    latex_root = _artifact_latex_root(artifact_root)
    entries = [latex_root / "supplementary.tex"]
    main_source = latex_root / "decision_quotient_4b.tex"
    if main_source.is_file():
        entries.append(main_source)
    documents: dict[Path, str] = {}
    for entry in entries:
        documents.update(_read_tex_tree(entry, search_root=latex_root))
    forbidden = re.compile(r"\b(?:incumbent|recourse)\b", flags=re.IGNORECASE)
    prose_hits = []
    for path, text in documents.items():
        if "generated" in path.parts or "content_archive" in path.parts:
            continue
        if path.name.endswith("_auto.tex"):
            continue
        if forbidden.search(_strip_tex_code_identifiers(text)):
            prose_hits.append(str(path))
    if prose_hits:
        raise ValueError(
            "legacy terminology escaped code identifiers in manuscript prose: "
            + ", ".join(sorted(prose_hits))
        )

    pdftotext = shutil.which("pdftotext")
    if pdftotext is None:
        raise RuntimeError("pdftotext is required to inspect rendered figure text")
    figure_hits = []
    generated_dir = latex_root / "generated"
    for figure in sorted(generated_dir.glob("*.pdf")):
        completed = subprocess.run(
            [pdftotext, str(figure), "-"],
            check=True,
            capture_output=True,
            text=True,
        )
        if forbidden.search(completed.stdout):
            figure_hits.append(str(figure))
    if figure_hits:
        raise ValueError(
            "legacy terminology remains in rendered figure text: "
            + ", ".join(figure_hits)
        )
    print("= reviewer-facing prose and figure lexicon is clean", flush=True)


def verify_lean_handle_table(artifact_root: Path) -> None:
    """Ask Lean to resolve every Table S9 declaration after prefix expansion."""
    latex_root = _artifact_latex_root(artifact_root)
    candidates = (
        latex_root / "content" / "lean_handle_ids_auto.csv",
        latex_root / "lean_handle_ledger.csv",
    )
    ledger = next((path for path in candidates if path.is_file()), None)
    if ledger is None:
        raise FileNotFoundError("Lean handle ledger is unavailable")
    with ledger.open(encoding="utf-8", newline="") as handle:
        rows = list(csv.DictReader(handle))
    if not rows:
        raise ValueError(f"Lean handle ledger is empty: {ledger}")
    imports = sorted(
        {
            str(row["source_file"]).removesuffix(".lean").replace("/", ".")
            for row in rows
        }
    )
    declarations = []
    for row in rows:
        declaration = str(row["lean_declaration"])
        if not declaration.startswith("DecisionQuotient."):
            declaration = f"DecisionQuotient.{declaration}"
        declarations.append(declaration)
    check_source = "\n".join(
        [*(f"import {module}" for module in imports), "", *(f"#check {name}" for name in declarations)]
    ) + "\n"
    proof_dir = artifact_root / "proofs"
    with tempfile.NamedTemporaryFile(
        mode="w",
        encoding="utf-8",
        suffix=".lean",
        prefix="paper4b_table_s9_",
        delete=False,
    ) as handle:
        handle.write(check_source)
        check_file = Path(handle.name)
    try:
        print(f"+ lake env lean {check_file}", flush=True)
        completed = subprocess.run(
            ["lake", "env", "lean", str(check_file)],
            cwd=proof_dir,
            check=False,
            capture_output=True,
            text=True,
        )
        if completed.returncode != 0:
            sys.stdout.write(completed.stdout)
            sys.stderr.write(completed.stderr)
            raise subprocess.CalledProcessError(
                completed.returncode,
                completed.args,
            )
    finally:
        check_file.unlink(missing_ok=True)
    print(f"= Lean resolved all {len(declarations)} Table S9 declarations", flush=True)


def verify_review_contracts(artifact_root: Path) -> None:
    verify_manifest_derived_coverage_count(artifact_root)
    verify_supplementary_result_contiguity(artifact_root)
    verify_main_manuscript_result_references(artifact_root)
    verify_reviewer_lexicon(artifact_root)


def materialize_pinned_dependencies(proof_dir: Path) -> None:
    """Fetch each Git dependency directly at its manifest-pinned commit.

    Lake's default first build clones complete repository histories.  A review
    artifact needs only the revisions recorded in ``lake-manifest.json``.
    Shallow, detached checkouts preserve those revisions while making a clean
    verification materially smaller and faster.  No manifest is rewritten.
    """

    manifest_path = proof_dir / "lake-manifest.json"
    manifest = json.loads(manifest_path.read_text(encoding="utf-8"))
    packages_dir = (proof_dir / manifest.get("packagesDir", ".lake/packages")).resolve()
    packages_dir.mkdir(parents=True, exist_ok=True)

    for package in manifest.get("packages", []):
        if package.get("type") != "git":
            continue
        name = str(package["name"])
        url = str(package["url"])
        revision = str(package["rev"])
        input_revision = str(package.get("inputRev", ""))
        destination = (packages_dir / name).resolve()
        if destination.parent != packages_dir:
            raise ValueError(f"unsafe package name in Lake manifest: {name}")

        if (destination / ".git").exists():
            completed = subprocess.run(
                ["git", "-C", str(destination), "rev-parse", "HEAD"],
                check=False,
                capture_output=True,
                text=True,
            )
            if completed.returncode == 0 and completed.stdout.strip() == revision:
                print(f"= {name} already pinned at {revision}", flush=True)
                if input_revision.startswith("v"):
                    tag = subprocess.run(
                        [
                            "git",
                            "-C",
                            str(destination),
                            "rev-parse",
                            "--verify",
                            f"refs/tags/{input_revision}",
                        ],
                        check=False,
                        capture_output=True,
                    )
                    if tag.returncode != 0:
                        run(
                            [
                                "git",
                                "-C",
                                str(destination),
                                "fetch",
                                "--depth",
                                "1",
                                "origin",
                                f"refs/tags/{input_revision}:refs/tags/{input_revision}",
                            ],
                            cwd=proof_dir,
                        )
                continue
        if destination.exists():
            shutil.rmtree(destination)

        destination.mkdir(parents=True)
        run(["git", "init", "--quiet", str(destination)], cwd=proof_dir)
        run(
            ["git", "-C", str(destination), "remote", "add", "origin", url],
            cwd=proof_dir,
        )
        run(
            [
                "git",
                "-C",
                str(destination),
                "fetch",
                "--depth",
                "1",
                "origin",
                revision,
            ],
            cwd=proof_dir,
        )
        if input_revision.startswith("v"):
            run(
                [
                    "git",
                    "-C",
                    str(destination),
                    "fetch",
                    "--depth",
                    "1",
                    "origin",
                    f"refs/tags/{input_revision}:refs/tags/{input_revision}",
                ],
                cwd=proof_dir,
            )
        run(
            [
                "git",
                "-C",
                str(destination),
                "checkout",
                "--detach",
                "--quiet",
                revision,
            ],
            cwd=proof_dir,
        )


def parse_args(argv: Sequence[str] | None = None) -> argparse.Namespace:
    """Parse the reviewer-facing verification options."""
    parser = argparse.ArgumentParser(
        description="Verify the Paper 4b computational and Lean artifacts."
    )
    parser.add_argument(
        "--bootstrap",
        action="store_true",
        help="create and use the artifact's fully pinned Python environment",
    )
    parser.add_argument("--in-env", action="store_true", help=argparse.SUPPRESS)
    parser.add_argument(
        "--skip-lean",
        action="store_true",
        help="run the computational audits without a Lean toolchain or handle check",
    )
    parser.add_argument(
        "--reuse-generated",
        action="store_true",
        help=(
            "run the regression suite against the existing generated evidence "
            "without regenerating it"
        ),
    )
    parser.add_argument(
        "--local-pilot-run",
        type=Path,
        help=(
            "add the machine-bound full transport audit for a private retained "
            "Paper 4b pilot run; the portable scientific replay always runs"
        ),
    )
    return parser.parse_args(argv)


def main(argv: Sequence[str] | None = None) -> None:
    args = parse_args(argv)
    script = Path(__file__).resolve()
    task_arrival_dir = script.parent
    artifact_root = script.parents[2]
    if args.bootstrap and not args.in_env:
        bootstrap(
            script,
            artifact_root,
            skip_lean=args.skip_lean,
            reuse_generated=args.reuse_generated,
            local_pilot_run=args.local_pilot_run,
        )
    proof_dir = artifact_root / "proofs"
    repository_generated = artifact_root / "latex_4b" / "generated"
    generated_dir = (
        repository_generated
        if repository_generated.parent.exists()
        else artifact_root / "experiments" / "generated"
    )

    run(
        [
            sys.executable,
            "-m",
            "unittest",
            "discover",
            "-s",
            str(task_arrival_dir),
            "-p",
            "test_*.py",
        ],
        cwd=artifact_root,
    )
    portable_pilot = task_arrival_dir / "pilot_artifact"
    run(
        [
            sys.executable,
            str(task_arrival_dir / "codex_pilot_artifact.py"),
            "verify",
            str(portable_pilot),
        ],
        cwd=artifact_root,
    )
    if args.local_pilot_run is not None:
        run(
            [
                sys.executable,
                str(task_arrival_dir / "verify_codex_pilot_run.py"),
                str(args.local_pilot_run.resolve()),
            ],
            cwd=artifact_root,
        )
    if args.reuse_generated:
        if not generated_dir.is_dir() or not any(generated_dir.iterdir()):
            raise FileNotFoundError(
                f"generated audit evidence is unavailable: {generated_dir}"
            )
        print(f"= reusing generated audit evidence in {generated_dir}", flush=True)
    else:
        run(
            [
                sys.executable,
                str(task_arrival_dir / "task_arrival_audit.py"),
                "--output-dir",
                str(generated_dir),
            ],
            cwd=artifact_root,
        )
    verify_review_contracts(artifact_root)
    if args.skip_lean:
        audit_status = (
            "the existing generated audit artifacts were reused"
            if args.reuse_generated
            else "all generated audit artifacts were refreshed"
        )
        print(
            f"Verified: the regression suite and portable Paper 4b pilot replay "
            f"passed, and {audit_status}. "
            "Lean build and handle resolution were skipped by request."
        )
        return

    # Fetch Mathlib's binary cache at the revisions pinned by the packaged
    # manifest.  This avoids silently relying on a repository-local build and
    # keeps clean-room verification practical without changing dependencies.
    materialize_pinned_dependencies(proof_dir)
    released_modules = sorted(
        str(path.relative_to(proof_dir).with_suffix("")).replace("/", ".")
        for path in (proof_dir / "DecisionQuotient").rglob("*.lean")
    )
    try:
        run(["lake", "exe", "cache", "get", *released_modules], cwd=proof_dir)
    except subprocess.CalledProcessError:
        print(
            "Mathlib's binary cache was unavailable; continuing with a source "
            "build from the pinned dependencies.",
            flush=True,
        )
    run(["lake", "build"], cwd=proof_dir)
    verify_lean_handle_table(artifact_root)
    audit_status = (
        "the existing generated audit artifacts were reused"
        if args.reuse_generated
        else "all generated audit artifacts were refreshed"
    )
    print(
        f"Verified: the regression suite and portable Paper 4b pilot replay "
        f"passed, {audit_status}, and the pinned Lean project built successfully."
    )


if __name__ == "__main__":
    main()


==> experiments/task_arrival/verify_codex_pilot_run.py <==
#!/usr/bin/env python3
"""Independent disk verifier for a bounded Paper 4b Codex pilot run.

This verifier never starts Codex.  It binds the frozen scientific manifest to
the authoritative declarations, checks the append-only control journal, and
replays the captured JSON-RPC requests and responses.  Hashes establish local
artifact integrity; they are not provider attestations.
"""

from __future__ import annotations

import argparse
import dataclasses
import hashlib
import importlib.metadata
import json
import platform
import re
import stat
import sys
from dataclasses import dataclass
from pathlib import Path
from typing import Mapping, Sequence

import agent_context_audit as audit
import verify_agent_context_audit as ledger_verifier


TRANSPORT_VERSION = "paper4b-codex-app-server-v2"
CODEX_VERSION = "codex-cli 0.153.0"
MODEL = "gpt-5.6-sol"
EFFORT = "medium"
ACCESS_ROUTE = "authenticated-chatgpt-codex-app-server-stdio"
TOKEN_THRESHOLD = 250_000
MAX_INVOCATIONS = 27

PLAN_FIELDS = {
    "invocation_id", "stage", "request_hash", "common_target_hash",
    "initialize_request", "initialized_notification", "account_read_request",
    "rate_limits_request", "thread_start_request", "inject_items_request",
    "turn_start_request",
}
TERMINAL_FIELDS = {
    "receipt", "request_hash", "plan_hash", "raw_rpc_sha256",
    "raw_stderr_sha256", "actual_turn_start_sha256",
    "actual_injected_history_sha256", "reported_total_tokens", "usage_source",
    "usage_accounting_status", "slot_attempted_semantics",
    "turn_start_dispatched", "raw_response_completions",
    "upstream_attempt_count", "visible_retry_events", "event_violations",
}
JOURNAL_EVENTS = {
    "manifest_frozen", "slot_reserved", "turn_start_dispatch_intent",
    "dispatch_not_reached", "invocation_terminal", "run_stopped",
    "preparation_invalid_targets_will_skip",
    "target_skipped_invalid_preparation", "run_finished",
}
SOURCE_NAMES = {
    "agent_context_audit.py", "constrained_decoding_audit.py",
    "codex_subscription_transport.py", "selector_optimization.py",
    "verify_agent_context_audit.py", "AGENT_EXPERIMENT_PLAN.md",
    "verify_codex_pilot_run.py", "CODEX_SUBSCRIPTION_TRANSPORT.md",
    "requirements.lock",
}


@dataclass(frozen=True)
class VerificationReport:
    status: str
    terminal_receipts: int
    reserved_slots: int
    dispatched_turns: int
    unresolved_slots: tuple[str, ...]
    reported_tokens: int | None
    provider_attested: bool = False


def _sha256_bytes(value: bytes) -> str:
    return hashlib.sha256(value).hexdigest()


def _sha256_file(path: Path) -> str:
    return _sha256_bytes(path.read_bytes())


def _canonical(value: object) -> str:
    return json.dumps(value, ensure_ascii=False, separators=(",", ":"), sort_keys=True)


def _digest(value: object) -> str:
    return audit.sha256_text(_canonical(value))


def _object(value: object, label: str) -> dict[str, object]:
    if not isinstance(value, dict):
        raise ValueError(f"{label} must be an object")
    return value


def _exact_keys(value: Mapping[str, object], expected: set[str], label: str) -> None:
    if set(value) != expected:
        raise ValueError(f"{label} fields differ from the required schema")


def _digest_value(value: object, label: str, *, nullable: bool = False) -> str | None:
    if nullable and value is None:
        return None
    if not isinstance(value, str) or not re.fullmatch(r"[0-9a-f]{64}", value):
        raise ValueError(f"{label} is not a lowercase SHA-256 digest")
    return value


def _schema_bundle_hash(root: Path) -> str:
    files = sorted(path for path in root.rglob("*.json") if path.is_file())
    if not files:
        raise ValueError("schema directory contains no JSON files")
    digest = hashlib.sha256()
    for path in files:
        digest.update(path.relative_to(root).as_posix().encode())
        digest.update(b"\0")
        digest.update(path.read_bytes())
    return digest.hexdigest()


def _manifest_from_json(raw: object) -> audit.RunManifest:
    # Reuse the independent ledger parser rather than maintaining a second
    # manifest schema.  Its result is still validated against declarations here.
    result = ledger_verifier._manifest_from_json(raw)
    result.validate(audit.ExperimentInterface.from_authoritative_declarations())
    return result


def _source_path(name: str, here: Path) -> Path:
    if name == "AGENT_EXPERIMENT_PLAN.md":
        return here.parents[2] / name
    return here.with_name(name)


def _verify_wrapper(run_dir: Path) -> tuple[dict[str, object], audit.RunManifest]:
    manifest_path = run_dir / "manifest.json"
    digest = _sha256_file(manifest_path)
    expected_sidecar = f"{digest}  manifest.json\n"
    if (run_dir / "manifest.sha256").read_text(encoding="ascii") != expected_sidecar:
        raise ValueError("manifest SHA-256 sidecar mismatch")
    wrapper = _object(
        audit.strict_json_loads(manifest_path.read_text(encoding="utf-8")),
        "manifest wrapper",
    )
    expected_wrapper = {
        "transport_version", "controls", "scientific_manifest", "source_hashes",
        "codex", "runtime", "isolation", "base_instructions", "base_instructions_sha256",
    }
    _exact_keys(wrapper, expected_wrapper, "manifest wrapper")
    if wrapper["transport_version"] != TRANSPORT_VERSION:
        raise ValueError("unexpected transport version")

    controls = _object(wrapper["controls"], "transport controls")
    expected_controls = {
        "codex_version": CODEX_VERSION, "model": MODEL, "effort": EFFORT,
        "access_route": ACCESS_ROUTE, "max_invocations": MAX_INVOCATIONS,
        "max_turns_per_invocation": 1, "wall_time_seconds": 300,
        "token_stop_threshold": TOKEN_THRESHOLD, "service_tier": "default",
        "harness_retries": 0, "built_in_client_retries": "accepted-provider-fixed",
        "upstream_attempt_count": "unverified-when-internal-event-absent",
        "token_limit_semantics": "stop-before-next-reported-total-with-in-flight-overshoot",
        "missing_usage_policy": "fail-closed-stop", "extra_spending": False,
    }
    if controls != expected_controls:
        raise ValueError("transport controls differ from approved limits")

    source_hashes = _object(wrapper["source_hashes"], "source hashes")
    if set(source_hashes) != SOURCE_NAMES:
        raise ValueError("source hash inventory differs")
    here = Path(__file__).resolve()
    for name, recorded in source_hashes.items():
        _digest_value(recorded, f"source hash for {name}")
        if _sha256_file(_source_path(name, here)) != recorded:
            raise ValueError(f"source hash mismatch for {name}")

    codex = _object(wrapper["codex"], "Codex provenance")
    _exact_keys(
        codex,
        {"version", "binary_sha256", "login_route", "schema_bundle_sha256"},
        "Codex provenance",
    )
    if codex["version"] != CODEX_VERSION or codex["login_route"] != "ChatGPT":
        raise ValueError("Codex version or authentication route differs")
    _digest_value(codex["binary_sha256"], "Codex binary hash")
    if _schema_bundle_hash(run_dir / "schema") != codex["schema_bundle_sha256"]:
        raise ValueError("generated schema bundle hash mismatch")
    runtime = _object(wrapper["runtime"], "runtime provenance")
    expected_runtime = {
        "python_executable": sys.executable,
        "python_prefix": sys.prefix,
        "python_version": platform.python_version(),
        "packages": {
            name: importlib.metadata.version(name)
            for name in ("matplotlib", "narwhals", "numpy", "scipy")
        },
    }
    if runtime != expected_runtime:
        raise ValueError("runtime interpreter or package provenance differs")

    isolation = _object(wrapper["isolation"], "isolation evidence")
    required_isolation = {
        "config", "child_codex_home", "stripped_child_environment_names",
        "prompt_input_projection_sha256", "runtime_thread_instruction_sources_required",
        "raw_rpc_files_mode", "offline_app_server_preflight",
        "offline_app_server_preflight_rpc_sha256",
        "offline_app_server_preflight_stderr_sha256",
    }
    _exact_keys(isolation, required_isolation, "isolation evidence")
    if isolation["child_codex_home"] != "fresh-temporary-directory-with-auth-json-symlink-only":
        raise ValueError("child CODEX_HOME isolation claim differs")
    if isolation["runtime_thread_instruction_sources_required"] != []:
        raise ValueError("instruction-source requirement is not empty")
    if isolation["raw_rpc_files_mode"] != "0600":
        raise ValueError("raw RPC file mode differs")
    stripped = isolation["stripped_child_environment_names"]
    required_stripped = {
        "AZURE_OPENAI_API_KEY", "CODEX_API_KEY", "OPENAI_API_BASE",
        "OPENAI_API_KEY", "OPENAI_BASE_URL", "OPENAI_ORG_ID",
        "OPENAI_ORGANIZATION", "OPENAI_PROJECT",
    }
    if not isinstance(stripped, list) or set(stripped) != required_stripped:
        raise ValueError("API fallback environment stripping differs")
    config = _object(isolation["config"], "isolation config")
    if config.get("mcp_servers") != {} or config.get("apps") != {}:
        raise ValueError("MCP or app configuration is not empty")
    features = _object(config.get("features"), "isolation features")
    if not features or any(value is not False for value in features.values()):
        raise ValueError("one or more isolation features are not disabled")
    if config.get("web_search") != "disabled" or config.get("project_doc_max_bytes") != 0:
        raise ValueError("search or project instructions are enabled")
    projection_hash = isolation["prompt_input_projection_sha256"]
    if _sha256_file(run_dir / "prompt-input-projection.json") != projection_hash:
        raise ValueError("prompt-input projection hash mismatch")
    preflight_rpc = run_dir / "preflight" / "app-server.jsonl"
    preflight_stderr = run_dir / "preflight" / "app-server.stderr"
    if (
        _sha256_file(preflight_rpc)
        != isolation["offline_app_server_preflight_rpc_sha256"]
        or _sha256_file(preflight_stderr)
        != isolation["offline_app_server_preflight_stderr_sha256"]
    ):
        raise ValueError("offline app-server preflight artifact hash mismatch")
    preflight_messages = _read_transcript(preflight_rpc)
    preflight_client = [
        _object(item["message"], "preflight client message")
        for item in preflight_messages if item["direction"] == "client_to_server"
    ]
    preflight_server = [
        _object(item["message"], "preflight server message")
        for item in preflight_messages if item["direction"] == "server_to_client"
    ]
    if any(item.get("method") == "turn/start" for item in preflight_client):
        raise ValueError("offline preflight contains a model turn")
    _verify_account_and_rates(preflight_server)
    thread_results = [
        item["result"] for item in preflight_server
        if item.get("id") == 4 and isinstance(item.get("result"), dict)
    ]
    if len(thread_results) != 1:
        raise ValueError("offline preflight lacks one thread/start response")
    preflight_thread = _object(thread_results[0], "preflight thread result")
    observed_preflight = {
        "account_type": _object(
            next(item["result"] for item in preflight_server if item.get("id") == 2),
            "preflight account result",
        )["account"]["type"],
        "plan_type": _object(
            _object(next(item["result"] for item in preflight_server if item.get("id") == 2), "preflight account result")["account"],
            "preflight account",
        )["planType"],
        "requires_openai_auth": _object(
            next(item["result"] for item in preflight_server if item.get("id") == 2),
            "preflight account result",
        )["requiresOpenaiAuth"],
        "effective_model": preflight_thread.get("model"),
        "effective_model_provider": preflight_thread.get("modelProvider"),
        "instruction_sources": preflight_thread.get("instructionSources", []),
        "turn_start_count": 0,
    }
    if isolation["offline_app_server_preflight"] != observed_preflight:
        raise ValueError("offline preflight summary differs from raw transcript")

    instructions = wrapper["base_instructions"]
    if not isinstance(instructions, str) or audit.sha256_text(instructions) != wrapper["base_instructions_sha256"]:
        raise ValueError("base-instructions hash mismatch")
    manifest = _manifest_from_json(wrapper["scientific_manifest"])
    if (
        manifest.model != MODEL
        or manifest.access_route != ACCESS_ROUTE
        or manifest.harness_version != TRANSPORT_VERSION
        or manifest.planned_invocation_count != MAX_INVOCATIONS
        or manifest.token_stop_ceiling != TOKEN_THRESHOLD
        or manifest.money_stop_ceiling != 0.0
        or manifest.synthetic_fixture
    ):
        raise ValueError("scientific manifest differs from approved pilot")
    settings = _object(audit.strict_json_loads(manifest.settings_json), "manifest settings")
    if settings != {
        "transport_controls": controls,
        "isolation_config": config,
        "base_instructions_hash": wrapper["base_instructions_sha256"],
    }:
        raise ValueError("scientific settings do not bind the transport controls")
    return wrapper, manifest


def _read_journal(path: Path) -> list[dict[str, object]]:
    records: list[dict[str, object]] = []
    previous: str | None = None
    for number, line in enumerate(path.read_text(encoding="utf-8").splitlines(), 1):
        record = _object(audit.strict_json_loads(line), f"journal line {number}")
        _exact_keys(
            record,
            {"seq", "previous_hash", "recorded_at", "event", "data", "record_hash"},
            f"journal line {number}",
        )
        body = {key: value for key, value in record.items() if key != "record_hash"}
        if record["seq"] != number or record["previous_hash"] != previous:
            raise ValueError("journal chain position mismatch")
        if record["record_hash"] != _digest(body):
            raise ValueError("journal record hash mismatch")
        if record["event"] not in JOURNAL_EVENTS or not isinstance(record["data"], dict):
            raise ValueError("unknown or malformed journal event")
        if not isinstance(record["recorded_at"], str):
            raise ValueError("journal timestamp is malformed")
        previous = str(record["record_hash"])
        records.append(record)
    if not records or records[0]["event"] != "manifest_frozen":
        raise ValueError("journal does not begin with manifest_frozen")
    return records


def _response_schema(interface: audit.ExperimentInterface, stage: str) -> dict[str, object]:
    semantic = (
        audit.InstalledRow.response_schema()
        if stage == "preparation"
        else audit.UpdatedRow.response_schema()
    )
    actions = [action.identifier for action in interface.actions]
    properties: dict[str, object] = {}
    for field in semantic["rows"]["item_required_keys"]:
        if field == "state_id":
            properties[field] = {
                "type": "string", "enum": [state.identifier for state in interface.states]
            }
        elif field in {"action", "old_action", "new_action"}:
            properties[field] = {"type": "string", "enum": actions}
        else:
            raise ValueError("unexpected declaration-owned output field")
    return {
        "type": "object",
        "properties": {
            "rows": {
                "type": "array", "minItems": semantic["rows"]["count"],
                "maxItems": semantic["rows"]["count"],
                "items": {
                    "type": "object", "properties": properties,
                    "required": list(semantic["rows"]["item_required_keys"]),
                    "additionalProperties": False,
                },
            },
            "explanation": {
                "type": "string",
                "maxLength": semantic["explanation"]["maximum_characters"],
            },
        },
        "required": list(semantic["required_keys"]),
        "additionalProperties": False,
    }


def _replace_thread_id(value: object, thread_id: str) -> object:
    if value == "$THREAD_ID":
        return thread_id
    if isinstance(value, list):
        return [_replace_thread_id(item, thread_id) for item in value]
    if isinstance(value, dict):
        return {key: _replace_thread_id(item, thread_id) for key, item in value.items()}
    return value


def _read_plan(path: Path) -> dict[str, object]:
    plan = _object(audit.strict_json_loads(path.read_text(encoding="utf-8")), "request plan")
    _exact_keys(plan, PLAN_FIELDS, "request plan")
    return plan


def _verify_plan_common(
    plan: dict[str, object], invocation_id: str, stage: str,
    expected_request_hash: str, expected_common_hash: str | None,
    expected_user_text: str, interface: audit.ExperimentInterface,
    expected_cwd: Path, expected_config: Mapping[str, object],
    expected_base_instructions: str,
) -> None:
    if (
        plan["invocation_id"] != invocation_id
        or plan["stage"] != stage
        or plan["request_hash"] != expected_request_hash
        or plan["common_target_hash"] != expected_common_hash
    ):
        raise ValueError("plan scientific identity mismatch")
    expected_common_requests = {
        "initialize_request": {
            "method": "initialize", "id": 1,
            "params": {
                "clientInfo": {
                    "name": "paper4b-context-pilot", "version": TRANSPORT_VERSION
                },
                "capabilities": {"experimentalApi": False},
            },
        },
        "account_read_request": {
            "method": "account/read", "id": 2, "params": {"refreshToken": False}
        },
        "rate_limits_request": {
            "method": "account/rateLimits/read", "id": 3, "params": {}
        },
    }
    for field, expected in expected_common_requests.items():
        if plan[field] != expected:
            raise ValueError(f"{field} differs")
    if plan["initialized_notification"] != {"method": "initialized", "params": {}}:
        raise ValueError("initialized notification differs")
    thread = _object(_object(plan["thread_start_request"], "thread request").get("params"), "thread params")
    expected_thread = {
        "approvalPolicy": "never",
        "baseInstructions": expected_base_instructions,
        "config": dict(expected_config),
        "cwd": str(expected_cwd.resolve()),
        "developerInstructions": "",
        "ephemeral": True,
        "model": MODEL,
        "modelProvider": "openai",
        "personality": "none",
        "sandbox": "read-only",
        "serviceTier": "default",
        "threadSource": "paper4b-controlled-pilot",
    }
    if thread != expected_thread:
        raise ValueError("thread route/isolation fields differ")
    turn_request = _object(plan["turn_start_request"], "turn request")
    turn = _object(turn_request.get("params"), "turn params")
    expected_turn = {
        "threadId": "$THREAD_ID",
        "input": [{"type": "text", "text": expected_user_text}],
        "approvalPolicy": "never",
        "effort": EFFORT,
        "model": MODEL,
        "outputSchema": _response_schema(interface, stage),
        "personality": "none",
        "sandboxPolicy": {"type": "readOnly", "networkAccess": False},
        "serviceTierForTurn": "default",
        "summary": "none",
        "turnTrigger": "paper4b-controlled-pilot",
    }
    if turn != expected_turn:
        raise ValueError("turn input, schema, model, or isolation differs")


def _read_transcript(path: Path) -> list[dict[str, object]]:
    result: list[dict[str, object]] = []
    for number, line in enumerate(path.read_text(encoding="utf-8").splitlines(), 1):
        envelope = _object(audit.strict_json_loads(line), f"raw transcript line {number}")
        _exact_keys(
            envelope,
            {"recorded_at", "direction", "raw_json", "raw_json_sha256", "message", "secret_values_redacted"},
            f"raw transcript line {number}",
        )
        if envelope["direction"] not in {"client_to_server", "server_to_client"}:
            raise ValueError("raw transcript direction is invalid")
        _digest_value(envelope["raw_json_sha256"], "raw JSON hash")
        if not isinstance(envelope["recorded_at"], str) or not isinstance(envelope["secret_values_redacted"], bool):
            raise ValueError("raw transcript metadata is malformed")
        if envelope["secret_values_redacted"]:
            if envelope["raw_json"] != "<redacted-secret-bearing-json>":
                raise ValueError("secret-bearing raw JSON is not redacted")
        else:
            raw = envelope["raw_json"]
            if not isinstance(raw, str) or _sha256_bytes(raw.encode()) != envelope["raw_json_sha256"]:
                raise ValueError("raw JSON bytes do not match their hash")
            if audit.strict_json_loads(raw) != envelope["message"]:
                raise ValueError("parsed raw JSON differs from captured message")
        result.append(envelope)
    return result


def _usage(raw: object) -> tuple[dict[str, int], int] | None:
    if not isinstance(raw, dict):
        return None
    names = ("inputTokens", "outputTokens", "reasoningOutputTokens", "cachedInputTokens")
    if any(isinstance(raw.get(name), bool) or not isinstance(raw.get(name), int) or raw[name] < 0 for name in names):
        return None
    total = raw.get("totalTokens", raw["inputTokens"] + raw["outputTokens"])
    if isinstance(total, bool) or not isinstance(total, int) or total < 0:
        return None
    return ({name: raw[name] for name in names}, total)


def _verify_account_and_rates(messages: Sequence[dict[str, object]]) -> None:
    responses = {
        message.get("id"): message.get("result")
        for message in messages
        if message.get("id") in {2, 3}
    }
    account_result = _object(responses.get(2), "account/read result")
    account = _object(account_result.get("account"), "account")
    if account.get("type") != "chatgpt" or account.get("planType") != "pro" or account_result.get("requiresOpenaiAuth") is not True:
        raise ValueError("captured account is not authenticated ChatGPT Pro")
    rate_result = _object(responses.get(3), "rate-limit result")
    primary = _object(rate_result.get("rateLimits"), "rate limits")
    snapshots = [primary]
    by_id = rate_result.get("rateLimitsByLimitId")
    if isinstance(by_id, dict):
        snapshots.extend(_object(value, "rate-limit snapshot") for value in by_id.values())
    for snapshot in snapshots:
        if snapshot.get("rateLimitReachedType") is not None or snapshot.get("spendControlReached") is True:
            raise ValueError("captured rate/spend limit is reached")
        credits = snapshot.get("credits")
        if isinstance(credits, dict) and credits.get("hasCredits") is True:
            raise ValueError("captured account exposes extra credits")
        if snapshot.get("planType") not in {None, "pro"}:
            raise ValueError("captured rate limit is not Pro")


def _verify_transcript(
    run_dir: Path,
    invocation_id: str,
    plan: dict[str, object],
    terminal: dict[str, object],
    receipt: audit.InvocationReceipt,
) -> None:
    raw_path = run_dir / "raw-rpc" / f"{invocation_id}.jsonl"
    stderr_path = run_dir / "raw-rpc" / f"{invocation_id}.stderr"
    if not raw_path.is_file():
        if terminal["raw_rpc_sha256"] is not None:
            raise ValueError("terminal raw RPC hash lacks a file")
        if receipt.response_text is not None:
            raise ValueError("receipt response lacks a raw transcript")
        return
    if _sha256_file(raw_path) != terminal["raw_rpc_sha256"]:
        raise ValueError("raw RPC file hash mismatch")
    if stat.S_IMODE(raw_path.stat().st_mode) != 0o600:
        raise ValueError("raw RPC file mode is not 0600")
    if stderr_path.is_file():
        if _sha256_file(stderr_path) != terminal["raw_stderr_sha256"]:
            raise ValueError("raw stderr file hash mismatch")
        if stat.S_IMODE(stderr_path.stat().st_mode) != 0o600:
            raise ValueError("raw stderr file mode is not 0600")
    elif terminal["raw_stderr_sha256"] is not None:
        raise ValueError("terminal stderr hash lacks a file")
    envelopes = _read_transcript(raw_path)
    client = [
        _object(item["message"], "client message")
        for item in envelopes if item["direction"] == "client_to_server"
    ]
    server = [
        _object(item["message"], "server message")
        for item in envelopes if item["direction"] == "server_to_client"
    ]
    turn_messages = [item for item in client if item.get("method") == "turn/start"]
    inject_messages = [item for item in client if item.get("method") == "thread/inject_items"]
    if len(turn_messages) > 1 or len(inject_messages) > 1:
        raise ValueError("duplicate turn/start or history injection in transcript")
    actual_turn_digest = _digest(turn_messages[0]) if turn_messages else None
    actual_inject_digest = _digest(inject_messages[0]) if inject_messages else None
    if actual_turn_digest != terminal["actual_turn_start_sha256"]:
        raise ValueError("actual turn/start digest mismatch")
    if actual_inject_digest != terminal["actual_injected_history_sha256"]:
        raise ValueError("actual injected-history digest mismatch")

    thread_responses = [item for item in server if item.get("id") == 4 and isinstance(item.get("result"), dict)]
    thread_id: str | None = None
    if thread_responses:
        result = _object(thread_responses[-1]["result"], "thread/start result")
        thread = _object(result.get("thread"), "thread/start thread")
        thread_id = thread.get("id") if isinstance(thread.get("id"), str) else None
        if result.get("model") != MODEL or result.get("modelProvider") != "openai":
            raise ValueError("captured effective model/provider differs")
        if result.get("instructionSources", []) != []:
            raise ValueError("captured thread loaded instruction sources")
    if turn_messages:
        if thread_id is None:
            raise ValueError("turn/start lacks a captured thread identity")
        expected_client = [
            plan["initialize_request"], plan["initialized_notification"],
            plan["account_read_request"], plan["rate_limits_request"],
            plan["thread_start_request"],
        ]
        if plan["inject_items_request"] is not None:
            expected_client.append(_replace_thread_id(plan["inject_items_request"], thread_id))
        expected_client.append(_replace_thread_id(plan["turn_start_request"], thread_id))
        prefix = client[: len(expected_client)]
        if prefix != expected_client:
            raise ValueError("captured client request sequence differs from frozen plan")
        tail = client[len(expected_client):]
        if any(item.get("method") != "turn/interrupt" for item in tail) or len(tail) > 1:
            raise ValueError("captured client issued an unplanned request")
        expected_response_ids = [1, 2, 3, 4]
        if plan["inject_items_request"] is not None:
            expected_response_ids.append(5)
        expected_response_ids.append(_object(plan["turn_start_request"], "turn request")["id"])
        if tail:
            expected_response_ids.append(99)
        for response_id in expected_response_ids:
            if sum(item.get("id") == response_id for item in server) != 1:
                raise ValueError("captured JSON-RPC response inventory differs")
        _verify_account_and_rates(server)
    elif receipt.response_text is not None:
        raise ValueError("response was recorded without turn/start")

    notifications = [item for item in server if isinstance(item.get("method"), str)]
    finals: list[str] = []
    violations: list[str] = []
    raw_usage: list[tuple[dict[str, int], int]] = []
    thread_usage: tuple[dict[str, int], int] | None = None
    raw_completions = 0
    visible_retries = 0
    turn_completions = 0
    finish_status: str | None = None
    for event_index, event in enumerate(notifications):
        method = event.get("method")
        params = event.get("params")
        if not isinstance(params, dict):
            violations.append(f"event_{event_index}_malformed")
            continue
        if "id" in event:
            violations.append("server_request_forbidden")
        if method == "error" and params.get("willRetry") is True:
            visible_retries += 1
        if method == "model/rerouted":
            violations.append("model_rerouted")
        if method == "thread/compacted":
            violations.append("context_compacted")
        if method == "rawResponse/completed":
            raw_completions += 1
            parsed = _usage(params.get("usage"))
            if parsed is not None:
                raw_usage.append(parsed)
        if method == "thread/tokenUsage/updated":
            token_usage = params.get("tokenUsage")
            parsed = _usage(token_usage.get("last") if isinstance(token_usage, dict) else None)
            if parsed is not None:
                thread_usage = parsed
        if method == "turn/completed":
            turn_completions += 1
            turn = params.get("turn")
            finish_status = turn.get("status") if isinstance(turn, dict) else None
        if method in {"item/started", "item/completed"}:
            item = params.get("item")
            kind = item.get("type") if isinstance(item, dict) else None
            if kind not in {"userMessage", "agentMessage", "reasoning"}:
                violations.append(f"forbidden_item:{kind}")
            if kind == "contextCompaction":
                violations.append("context_compacted")
            if method == "item/completed" and kind == "agentMessage":
                if item.get("phase") in {None, "final_answer"} and isinstance(item.get("text"), str) and item["text"]:
                    finals.append(item["text"])
                else:
                    violations.append("nonfinal_or_empty_agent_message")
    if turn_completions != 1:
        violations.append("turn_completion_count")
    if finish_status != "completed":
        violations.append("turn_not_completed")
    if len(finals) != 1:
        violations.append("final_message_count")
    violations = list(dict.fromkeys(violations))
    if terminal["event_violations"] != violations:
        raise ValueError("terminal event violations differ from transcript")
    if terminal["raw_response_completions"] != raw_completions:
        raise ValueError("raw response completion count mismatch")
    if terminal["upstream_attempt_count"] is not None:
        raise ValueError("upstream attempt count mismatch")
    if terminal["visible_retry_events"] != visible_retries:
        raise ValueError("visible retry count mismatch")
    if receipt.response_text is None:
        if finals:
            raise ValueError("raw final answer was omitted from receipt")
    elif finals != [receipt.response_text]:
        raise ValueError("receipt response does not equal the exact raw final answer")
    expected_overflow = "ContextWindowExceeded" in _canonical(notifications)
    if receipt.context_overflow is not expected_overflow:
        raise ValueError("receipt context-overflow flag differs from transcript")
    if violations:
        expected_event_error = "event_audit:" + ",".join(violations)
        if receipt.transport_error != expected_event_error:
            raise ValueError("receipt does not retain the independently observed event failure")
    elif isinstance(receipt.transport_error, str) and receipt.transport_error.startswith("event_audit:"):
        raise ValueError("receipt claims an event failure absent from transcript")
    expected_finish = finish_status or receipt.transport_error or "unknown"
    if receipt.finish_reason != expected_finish:
        raise ValueError("receipt finish reason differs from transcript")

    expected_usage: audit.UsageReceipt | None = None
    expected_total: int | None = None
    expected_source: str | None = None
    if raw_usage and len(raw_usage) != raw_completions:
        expected_source = "rawResponse/completed:partial-missing"
    elif raw_usage:
        expected_usage = audit.UsageReceipt(
            sum(item[0]["inputTokens"] for item in raw_usage),
            sum(item[0]["outputTokens"] for item in raw_usage),
            sum(item[0]["reasoningOutputTokens"] for item in raw_usage),
            sum(item[0]["cachedInputTokens"] for item in raw_usage),
            None,
        )
        expected_total = sum(item[1] for item in raw_usage)
        expected_source = "rawResponse/completed:sum"
    elif thread_usage is not None:
        item, expected_total = thread_usage
        expected_usage = audit.UsageReceipt(
            item["inputTokens"], item["outputTokens"],
            item["reasoningOutputTokens"], item["cachedInputTokens"], None,
        )
        expected_source = "thread/tokenUsage/updated:last"
    if receipt.usage != expected_usage or terminal["reported_total_tokens"] != expected_total:
        raise ValueError("receipt or terminal usage differs from transcript")
    if terminal["usage_source"] != expected_source:
        raise ValueError("terminal usage source differs from transcript")
    expected_status = "complete-reported" if expected_usage is not None else "missing-stop"
    if terminal["usage_accounting_status"] != expected_status:
        raise ValueError("usage accounting status differs")


def _ledger_receipts(path: Path) -> list[object]:
    root = _object(audit.strict_json_loads(path.read_text(encoding="utf-8")), "ledger")
    receipts = root.get("receipts")
    if not isinstance(receipts, list):
        raise ValueError("ledger receipt inventory is malformed")
    return receipts


def verify_run_directory(run_dir: Path) -> VerificationReport:
    run_dir = run_dir.resolve()
    wrapper, manifest = _verify_wrapper(run_dir)
    records = _read_journal(run_dir / "journal.jsonl")
    manifest_digest = _sha256_file(run_dir / "manifest.json")
    frozen = _object(records[0]["data"], "manifest_frozen data")
    if frozen.get("manifest_sha256") != manifest_digest:
        raise ValueError("journal is not bound to the frozen manifest")

    interface = audit.ExperimentInterface.from_authoritative_declarations()
    prep_slots = {slot.preparation_id: slot for slot in manifest.preparation_slots}
    target_slots = {slot.invocation_id: slot for slot in manifest.target_slots}
    ordered_ids = [*prep_slots, *target_slots]
    order = {identifier: index for index, identifier in enumerate(ordered_ids)}
    reservations: dict[str, tuple[int, dict[str, object]]] = {}
    dispatches: dict[str, int] = {}
    terminals: dict[str, tuple[int, dict[str, object], audit.InvocationReceipt]] = {}
    skips: set[str] = set()
    first_stop: int | None = None
    finished: list[int] = []
    for index, record in enumerate(records):
        event = record["event"]
        data = _object(record["data"], f"{event} data")
        identifier = data.get("invocation_id")
        if event == "slot_reserved":
            if not isinstance(identifier, str) or identifier not in order or identifier in reservations:
                raise ValueError("duplicate, unknown, or malformed reservation")
            if first_stop is not None:
                raise ValueError("slot was reserved after a persistent stop")
            reservations[identifier] = (index, data)
        elif event == "turn_start_dispatch_intent":
            if not isinstance(identifier, str) or identifier not in reservations or identifier in dispatches:
                raise ValueError("dispatch lacks one unique reservation")
            dispatches[identifier] = index
        elif event == "invocation_terminal":
            _exact_keys(data, TERMINAL_FIELDS, "invocation terminal")
            receipt = audit.InvocationReceipt.from_json(data["receipt"])
            identifier = receipt.invocation_id
            if identifier not in reservations or identifier in terminals:
                raise ValueError("terminal lacks one unique reservation")
            if index <= reservations[identifier][0]:
                raise ValueError("terminal precedes reservation")
            terminals[identifier] = (index, data, receipt)
        elif event == "target_skipped_invalid_preparation":
            if not isinstance(identifier, str) or identifier not in target_slots or identifier in skips:
                raise ValueError("duplicate, unknown, or malformed skipped target")
            if identifier in reservations:
                raise ValueError("skipped target was also reserved")
            skips.add(identifier)
        elif event == "run_stopped":
            first_stop = index if first_stop is None else first_stop
        elif event == "run_finished":
            finished.append(index)

    reservation_order = [identifier for identifier in ordered_ids if identifier in reservations]
    observed_order = [
        identifier for identifier, _ in sorted(reservations.items(), key=lambda item: item[1][0])
    ]
    if observed_order != reservation_order:
        raise ValueError("reservations do not follow manifest order")
    unresolved = set(reservations) - set(terminals)
    if len(unresolved) > 1:
        raise ValueError("more than one invocation is unresolved")
    if unresolved:
        unresolved_id = next(iter(unresolved))
        if observed_order[-1] != unresolved_id:
            raise ValueError("an unresolved reservation is not the last reserved slot")
    if finished and (len(finished) != 1 or unresolved or first_stop is not None):
        raise ValueError("run_finished conflicts with stopped or unresolved state")

    receipts = {identifier: value[2] for identifier, value in terminals.items()}
    valid_tables: dict[str, audit.InstalledTable] = {}
    prep_payloads: dict[str, audit.PreparationPayload] = {}
    for identifier, slot in prep_slots.items():
        payload = audit.preparation_payload(interface, identifier, slot.contract_id)
        prep_payloads[identifier] = payload
        receipt = receipts.get(identifier)
        if receipt is not None and receipt.transport_error is None and not receipt.context_overflow:
            table, failures = audit.parse_installed_response(receipt.response_text or "")
            score = ledger_verifier.independent_preparation_score(interface, slot.contract_id, table, failures)
            if score.valid and table is not None:
                valid_tables[identifier] = table

    expected_plans: dict[str, tuple[str, str | None, str, str]] = {}
    for identifier, payload in prep_payloads.items():
        expected_plans[identifier] = (
            payload.payload_hash, None, audit.canonical_json(payload.as_json()), "preparation"
        )
    for identifier, slot in target_slots.items():
        if slot.preparation_id not in valid_tables:
            continue
        parent = receipts[slot.preparation_id]
        pair = audit.target_payload_pair(
            interface,
            target_id=slot.target_id,
            preparation_id=slot.preparation_id,
            old_contract_id=slot.old_contract_id,
            new_contract_id=slot.new_contract_id,
            incumbent=valid_tables[slot.preparation_id],
            budget=(slot.budget_numerator, slot.budget_denominator),
            preparation_payload_value=prep_payloads[slot.preparation_id],
            preparation_response_text=parent.response_text or "",
        )
        payload = pair[audit.ARMS.index(slot.arm)]
        expected_plans[identifier] = (
            payload.payload_hash, payload.common.common_hash,
            audit.canonical_json(payload.common.as_json()), "target",
        )

    plan_paths = {path.stem: path for path in (run_dir / "plans").glob("*.json")}
    required_plan_ids = set(prep_slots) | set(reservations)
    if not required_plan_ids.issubset(plan_paths):
        raise ValueError("a required frozen plan is missing")
    extras = set(plan_paths) - required_plan_ids
    if extras:
        if len(extras) != 1 or finished or first_stop is not None:
            raise ValueError("unexpected unreserved plan inventory")
        extra = next(iter(extras))
        pending = next((item for item in ordered_ids if item not in reservations and item not in skips), None)
        if extra != pending:
            raise ValueError("unreserved plan is not the next pending slot")
    plans: dict[str, dict[str, object]] = {}
    for identifier, path in plan_paths.items():
        if identifier not in expected_plans:
            raise ValueError("plan exists for an ineligible or unknown slot")
        plan = _read_plan(path)
        request_hash, common_hash, user_text, stage = expected_plans[identifier]
        _verify_plan_common(
            plan,
            identifier,
            stage,
            request_hash,
            common_hash,
            user_text,
            interface,
            run_dir / "isolated" / identifier,
            _object(_object(wrapper["isolation"], "isolation")["config"], "isolation config"),
            str(wrapper["base_instructions"]),
        )
        if stage == "preparation":
            if plan["inject_items_request"] is not None or _object(plan["turn_start_request"], "turn").get("id") != 5:
                raise ValueError("preparation plan contains inherited history")
        else:
            slot = target_slots[identifier]
            if slot.arm == "fresh":
                if plan["inject_items_request"] is not None:
                    raise ValueError("fresh target contains injected history")
            else:
                request = _object(plan["inject_items_request"], "history injection")
                if request.get("method") != "thread/inject_items" or request.get("id") != 5:
                    raise ValueError("inherited history injection differs")
                expected_payload = audit.target_payload_pair(
                    interface,
                    target_id=slot.target_id,
                    preparation_id=slot.preparation_id,
                    old_contract_id=slot.old_contract_id,
                    new_contract_id=slot.new_contract_id,
                    incumbent=valid_tables[slot.preparation_id],
                    budget=(slot.budget_numerator, slot.budget_denominator),
                    preparation_payload_value=prep_payloads[slot.preparation_id],
                    preparation_response_text=receipts[slot.preparation_id].response_text or "",
                )[1]
                messages = [
                    {
                        "type": "message", "role": message.role,
                        "content": [{
                            "type": "output_text" if message.role == "assistant" else "input_text",
                            "text": message.content,
                        }],
                    }
                    for message in expected_payload.inherited_interaction
                ]
                if _object(request.get("params"), "history params") != {
                    "threadId": "$THREAD_ID", "items": messages
                }:
                    raise ValueError("inherited history is not the exact preparation interaction")
        plans[identifier] = plan

    first_preparation = manifest.preparation_slots[0].preparation_id
    preflight_envelopes = _read_transcript(run_dir / "preflight" / "app-server.jsonl")
    preflight_client = [
        _object(item["message"], "preflight client message")
        for item in preflight_envelopes if item["direction"] == "client_to_server"
    ]
    first_plan = plans[first_preparation]
    expected_preflight_client = [
        first_plan["initialize_request"], first_plan["initialized_notification"],
        first_plan["account_read_request"], first_plan["rate_limits_request"],
        first_plan["thread_start_request"],
    ]
    if preflight_client != expected_preflight_client:
        raise ValueError("offline preflight requests differ from the first frozen plan")

    cumulative = 0
    accounting_known = True
    terminal_order = sorted(terminals.items(), key=lambda item: item[1][0])
    for identifier, (index, terminal, receipt) in terminal_order:
        reservation = reservations[identifier][1]
        plan = plans[identifier]
        plan_hash = _digest(plan)
        if (
            reservation.get("request_hash") != plan["request_hash"]
            or reservation.get("plan_hash") != plan_hash
            or terminal["request_hash"] != plan["request_hash"]
            or terminal["plan_hash"] != plan_hash
            or receipt.request_hash != plan["request_hash"]
        ):
            raise ValueError("reservation, terminal, receipt, and plan hashes do not agree")
        dispatched = identifier in dispatches
        if terminal["turn_start_dispatched"] is not dispatched:
            raise ValueError("terminal dispatch status differs from journal")
        if dispatched and dispatches[identifier] <= reservations[identifier][0]:
            raise ValueError("dispatch precedes reservation")
        _verify_transcript(run_dir, identifier, plan, terminal, receipt)
        total = terminal["reported_total_tokens"]
        if total is None:
            accounting_known = False
        elif isinstance(total, bool) or not isinstance(total, int) or total < 0:
            raise ValueError("reported token total is malformed")
        else:
            cumulative += total
        if terminal["slot_attempted_semantics"] != "reserved-harness-invocation":
            raise ValueError("slot attempted semantics differ")
        later_reservations = [position for position, _ in reservations.values() if position > index]
        if (receipt.transport_error is not None or total is None or cumulative >= TOKEN_THRESHOLD) and later_reservations:
            raise ValueError("another slot was reserved after a mandatory stop")

    # Skips must be exactly explainable by invalid preparation; valid target
    # slots may remain merely pending in a partial run.
    for identifier in skips:
        if target_slots[identifier].preparation_id in valid_tables:
            raise ValueError("target was skipped despite valid preparation")
    if finished:
        eligible = {
            identifier for identifier, slot in target_slots.items()
            if slot.preparation_id in valid_tables
        }
        ineligible = set(target_slots) - eligible
        if not eligible.issubset(terminals) or skips != ineligible:
            raise ValueError("finished run has missing eligible or unexplained target slots")

    ledger_paths: list[tuple[int, Path]] = []
    for path in (run_dir / "ledgers").glob("checkpoint-*.json"):
        match = re.fullmatch(r"checkpoint-(\d+)\.json", path.name)
        if match is None:
            raise ValueError("malformed checkpoint filename")
        ledger_paths.append((int(match.group(1)), path))
    ledger_paths.sort()
    if terminals and (not ledger_paths or ledger_paths[-1][0] != len(terminals)):
        raise ValueError("latest receipt checkpoint is missing")
    ordered_receipt_json = [dataclasses.asdict(item[1][2]) for item in terminal_order]
    seen_counts: set[int] = set()
    for count, path in ledger_paths:
        if count in seen_counts or count < 1 or count > len(terminals):
            raise ValueError("checkpoint inventory is inconsistent")
        seen_counts.add(count)
        ledger_verifier.verify_ledger(path)
        if _ledger_receipts(path) != ordered_receipt_json[:count]:
            raise ValueError("checkpoint receipts differ from journal terminal prefix")

    status = "complete" if finished else ("stopped" if first_stop is not None else "partial")
    return VerificationReport(
        status=status,
        terminal_receipts=len(terminals),
        reserved_slots=len(reservations),
        dispatched_turns=len(dispatches),
        unresolved_slots=tuple(sorted(unresolved)),
        reported_tokens=cumulative if accounting_known else None,
    )


def parse_args(arguments: Sequence[str] | None = None) -> argparse.Namespace:
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("run_directory", type=Path)
    return parser.parse_args(arguments)


def main(arguments: Sequence[str] | None = None) -> None:
    options = parse_args(arguments)
    report = verify_run_directory(options.run_directory)
    print(json.dumps(dataclasses.asdict(report), indent=2, sort_keys=True))


if __name__ == "__main__":
    main()


==> experiments/test_explanatory_figure_examples.py <==
"""Exact finite checks for the explanatory figures (not asymptotic proofs)."""

from fractions import Fraction
from itertools import combinations, product


def optimizer(scores):
    best = max(scores)
    return frozenset(i for i, score in enumerate(scores) if score == best)


def coordinate_sets(dimension):
    return tuple(
        subset
        for size in range(dimension + 1)
        for subset in combinations(range(dimension), size)
    )


def fibers(states, retained):
    groups = {}
    for state in states:
        key = tuple(state[i] for i in retained)
        groups.setdefault(key, []).append(state)
    return tuple(groups.values())


def sufficient(labels, retained):
    return all(
        len({labels[state] for state in group}) == 1
        for group in fibers(labels, retained)
    )


def contracts(utilities, masses, retained):
    labels = {state: optimizer(scores) for state, scores in utilities.items()}
    support_relative = joint = covered = decisive = True
    for group in fibers(utilities, retained):
        totals = tuple(
            sum(masses[state] * utilities[state][a] for state in group)
            for a in range(len(next(iter(utilities.values()))))
        )
        conditional = optimizer(totals)
        support_relative &= all(
            labels[state] == conditional for state in group if masses[state] > 0
        )
        joint &= all(labels[state] == conditional for state in group)
        covered &= any(masses[state] > 0 for state in group)
        decisive &= len(conditional) == 1
    static = sufficient(labels, retained)
    return static, support_relative, joint, static and covered, decisive


def test_input_deletion_preservation_and_conditional_choice():
    utilities = {(0, 0): (4, 0, 0), (0, 1): (0, 2, 0),
                 (1, 0): (0, 0, 4), (1, 1): (0, 0, 4)}
    masses = {state: Fraction(1, 4) for state in utilities}
    assert contracts(utilities, masses, (0,)) == (False, False, False, False, True)
    assert contracts(utilities, masses, (0, 1)) == (True, True, True, True, True)
    averages = [tuple(Fraction(sum(utilities[s][a] for s in group), len(group))
                      for a in range(3)) for group in fibers(utilities, (0,))]
    assert averages == [(2, 1, 0), (0, 0, 4)]


def test_diagnostic_sensors_do_not_change_the_opening_response():
    utilities = {(0, 0): (4, 0, 0), (0, 1): (0, 2, 0),
                 (1, 0): (0, 0, 4), (1, 1): (0, 0, 4)}
    labels = {state: optimizer(utilities[state[:2]]) for state in product((0, 1), repeat=8)}
    assert sufficient(labels, (0, 1))
    assert not sufficient(labels, (0,))


def test_setting_replacement_is_not_channel_irrelevance():
    responses = {1: "A", 2: "B", 3: "A"}
    assert all(responses[v] == responses[1 if v == 3 else v] for v in responses)
    assert len(set(responses.values())) == 2

    counts = {state: 1 + sum(state) for state in product((0, 1), repeat=2)}
    labels = {state: responses[count] for state, count in counts.items()}
    assert set(counts.values()) == set(responses)
    assert labels[(1, 1)] == labels[(0, 0)]
    assert not sufficient(labels, ())
    for coordinate in range(2):
        assert not sufficient(labels, (coordinate,))
        for state in labels:
            changed = tuple(1 - bit if i == coordinate else bit
                            for i, bit in enumerate(state))
            assert labels[state] != labels[changed]


def test_future_information_changes_the_root_choice():
    """Enumerate the later guess policies under the two information sets."""
    mass = Fraction(1, 2)
    policies = tuple(product((0, 1), repeat=2))
    policy_values = {policy: sum(mass * (policy[h] == h) for h in (0, 1))
                     for policy in policies}
    full_value = max(policy_values.values())
    hidden_value = max(value for policy, value in policy_values.items()
                       if policy[0] == policy[1])
    assert full_value == 1
    assert hidden_value == Fraction(1, 2)
    exit_value = Fraction(3, 4)
    for h in (0, 1):
        full_state_value = max(int(guess == h) for guess in (0, 1))
        assert optimizer((exit_value, full_state_value)) == frozenset({1})
    assert optimizer((exit_value, hidden_value)) == frozenset({0})


def test_missing_combinations_change_the_minimal_sets():
    listed = {(0, 0): frozenset({0}), (1, 1): frozenset({1})}
    full = {state: frozenset({state[0]}) for state in product((0, 1), repeat=2)}

    def minimal_sets(labels):
        valid = [frozenset(i) for i in coordinate_sets(2) if sufficient(labels, i)]
        return {i for i in valid if not any(j < i for j in valid)}

    assert minimal_sets(listed) == {frozenset({0}), frozenset({1})}
    assert minimal_sets(full) == {frozenset({0})}
    assert all(full[state] == label for state, label in listed.items())


def test_interlock_distinguishes_support_joint_and_deployable():
    utilities = {(0, 0): (2, 0), (0, 1): (0, 0), (1, 0): (0, 0), (1, 1): (0, 2)}
    masses = {state: Fraction(int(state[0] == state[1]), 2) for state in utilities}
    assert contracts(utilities, masses, (0,)) == (False, True, False, False, True)
    assert contracts(utilities, masses, (0, 1)) == (True, True, True, False, False)
    assert not any(contracts(utilities, masses, i)[3] for i in coordinate_sets(2))


def test_tree_summaries_encode_exactly_the_conflicting_pairs():
    """All local Boolean predicates on the depicted root and its two children."""
    states = tuple(product((0, 1), repeat=3))
    unary_predicates = tuple(product((False, True), repeat=2))
    edge_predicates = tuple(product((False, True), repeat=4))
    for root, left, right in product(unary_predicates, edge_predicates, edge_predicates):
        labels = {}
        summaries = {}
        for r, u, v in states:
            h_u, h_v = left[2 * r + u], right[2 * r + v]
            summaries[r, u, v] = root[r] and h_u and h_v
            compatible = all((root[r], left[2 * r + u], right[2 * r + v]))
            labels[r, u, v] = optimizer((int(compatible), Fraction(1, 2)))
        for retained in coordinate_sets(3):
            compiled_has_witness = any(
                summaries[s] != summaries[t]
                for group in fibers(states, retained)
                for s, t in combinations(group, 2)
            )
            assert compiled_has_witness == (not sufficient(labels, retained))


==> experiments/test_explicit_approximation_calibration.py <==
import inspect

from explicit_approximation_calibration import (
    REGIME_SPECS,
    Protocol,
    Regime,
    RegimeSpec,
    antichains,
    discernibility_masks,
    exact_hitting_set_size,
    generate_table,
    greedy_hitting_set_size,
    run,
    run_census,
)


def test_regime_registry_is_backed_by_nominal_abc_subclasses() -> None:
    assert inspect.isabstract(RegimeSpec)
    assert set(REGIME_SPECS) == set(Regime)
    assert all(
        isinstance(spec, RegimeSpec) and type(spec) is not RegimeSpec
        for spec in REGIME_SPECS.values()
    )


def test_exact_and_greedy_on_known_family() -> None:
    constraints = (0b0011, 0b0101, 0b1010)
    greedy = greedy_hitting_set_size(constraints, 4)
    optimum = exact_hitting_set_size(constraints, 4, greedy)
    assert optimum == 2
    assert optimum <= greedy <= 4


def test_every_generator_is_feasible_and_reproducible() -> None:
    protocol = Protocol(feature_counts=(8,), runs_per_cell=1)
    for regime in protocol.regimes:
        left = generate_table(regime, 8, 24, 17)
        right = generate_table(regime, 8, 24, 17)
        assert left == right
        assert len({features for features, _ in left}) == len(left)
        assert len({label for _, label in left}) >= 2
        assert discernibility_masks(left)


def test_planted_reduct_has_declared_exact_optimum() -> None:
    for feature_count in (8, 12, 16):
        rows = generate_table(
            Regime.PLANTED_REDUCT, feature_count, 3 * feature_count, 9
        )
        constraints = discernibility_masks(rows)
        greedy = greedy_hitting_set_size(constraints, feature_count)
        optimum = exact_hitting_set_size(constraints, feature_count, greedy)
        assert optimum == max(2, feature_count // 4)
        assert greedy == optimum


def test_antichain_counts_and_first_nontrivial_gap() -> None:
    expected_counts = {1: 2, 2: 5, 3: 19, 4: 167, 5: 7580}
    observed_counts = {
        dimension: sum(1 for _ in antichains(dimension))
        for dimension in expected_counts
    }
    assert observed_counts == expected_counts
    census = run_census(5)
    by_dimension = {
        dimension: [row for row in census if row.feature_count == dimension]
        for dimension in expected_counts
    }
    assert all(
        max(row.ratio for row in by_dimension[dimension]) == 1
        for dimension in range(1, 5)
    )
    assert max(row.ratio for row in by_dimension[5]) == 1.5


def test_small_protocol_reports_every_declared_trial() -> None:
    protocol = Protocol(
        feature_counts=(5, 6),
        regimes=(Regime.RANDOM_LABELS, Regime.PLANTED_REDUCT),
        runs_per_cell=3,
        census_max_features=3,
    )
    audit = run(protocol)
    assert len(audit.trials) == 12
    assert len(audit.census) == 2 + 5 + 19
    assert audit.elapsed_seconds >= 0
    assert all(result.optimum <= result.greedy_size for result in audit.trials)
    assert all(result.ratio >= 1 for result in audit.trials)


==> experiments/test_horizon_two_bit_encoding.py <==
"""Exact finite checks of the horizon-two individual-bit selector reduction.

These tests exercise the new bit-budget forcing, not the asymptotic counting
classification. The complete one-bit source family has 256 truth tables.
Formula-independent root and forcing failures are checked once for every
budget-feasible mask; the surviving masks are tested against every truth table.
"""

from collections import defaultdict
from dataclasses import dataclass
from itertools import combinations, product


def _masks_at_most(width: int, budget: int):
    for size in range(budget + 1):
        for positions in combinations(range(width), size):
            yield sum(1 << position for position in positions)


def _has_unique_maximum(scores: tuple[int, ...]) -> bool:
    return scores.count(max(scores)) == 1


def _root_is_decisive(public_width: int, public_mask: int) -> bool:
    """The common continuation value cancels from all root comparisons."""
    scores_by_observation: dict[int, list[int]] = defaultdict(lambda: [0, 0, 0])
    for public_state in range(1 << public_width):
        sign = (-1) ** public_state.bit_count()
        scores = scores_by_observation[public_state & public_mask]
        for action, reward in enumerate((-2, sign, -sign)):
            scores[action] += reward
    return all(
        _has_unique_maximum(tuple(scores))
        for scores in scores_by_observation.values()
    )


@dataclass(frozen=True)
class BinarySelectorEncoding:
    existential_bits: int
    universal_bits: int
    majority_bits: int

    @property
    def identifier_width(self) -> int:
        return self.existential_bits + self.universal_bits + self.majority_bits + 1

    @property
    def token_width(self) -> int:
        return self.identifier_width + 1

    @property
    def forcing_count(self) -> int:
        return self.existential_bits * self.token_width**2

    @property
    def public_width(self) -> int:
        return self.forcing_count.bit_length()

    @property
    def public_mask(self) -> int:
        return (1 << self.public_width) - 1

    @property
    def state_width(self) -> int:
        return self.public_width + 2 * self.existential_bits * self.token_width

    @property
    def budget(self) -> int:
        return self.public_width + self.existential_bits * self.token_width

    @property
    def mass_exponent(self) -> int:
        return (4 * self.forcing_count - 1).bit_length()

    @property
    def forcing_weight(self) -> int:
        return 1 << self.identifier_width

    @property
    def main_weight(self) -> int:
        return (1 << self.mass_exponent) - 2 * self.forcing_count

    def block_offset(self, variable: int, side: int) -> int:
        return self.public_width + (2 * variable + side) * self.token_width

    def block_mask(self, variable: int, side: int) -> int:
        return ((1 << self.token_width) - 1) << self.block_offset(variable, side)

    def selector_mask(self, assignment: int) -> int:
        return self.public_mask | sum(
            self.block_mask(variable, (assignment >> variable) & 1)
            for variable in range(self.existential_bits)
        )

    def main_state(self, assignment: int, universal: int, majority: int, tie: int) -> int:
        identifier = (
            (((assignment << self.universal_bits) | universal) << self.majority_bits)
            | majority
        ) * 2 + tie
        exposed_token = (1 << self.identifier_width) | identifier
        return sum(
            (universal if side == (assignment >> variable) & 1 else exposed_token)
            << self.block_offset(variable, side)
            for variable in range(self.existential_bits)
            for side in (0, 1)
        )

    def forcing_pairs(self) -> tuple[tuple[int, int], ...]:
        pairs = []
        for variable, left_bit, right_bit in product(
            range(self.existential_bits), range(self.token_width), range(self.token_width)
        ):
            public_id = len(pairs) + 1
            changed_bits = (1 << (self.block_offset(variable, 0) + left_bit)) | (
                1 << (self.block_offset(variable, 1) + right_bit)
            )
            pairs.append((public_id, public_id | changed_bits))
        return tuple(pairs)

    def weighted_terminal_rows(self, truth_table: int):
        """Scores omit one positive common mass denominator and utility scale."""
        utility_scale = 1 << (self.majority_bits + 3)
        hold_level = (1 << (self.majority_bits + 2)) - 4
        for assignment, universal, majority, tie in product(
            range(1 << self.existential_bits),
            range(1 << self.universal_bits),
            range(1 << self.majority_bits),
            (0, 1),
        ):
            input_index = (
                ((assignment << self.universal_bits) | universal) << self.majority_bits
            ) | majority
            sigma = 2 * tie - 1
            utilities = (
                utility_scale * ((truth_table >> input_index) & 1),
                hold_level + sigma,
                hold_level - sigma,
            )
            yield self.main_state(assignment, universal, majority, tie), tuple(
                self.main_weight * utility for utility in utilities
            )
        for left, right in self.forcing_pairs():
            score = self.forcing_weight * utility_scale
            yield left, (0, score, 0)
            yield right, (0, 0, score)


def _terminal_is_decisive(rows, mask: int) -> bool:
    scores_by_observation: dict[int, list[int]] = defaultdict(lambda: [0, 0, 0])
    for state, contributions in rows:
        scores = scores_by_observation[state & mask]
        for action, contribution in enumerate(contributions):
            scores[action] += contribution
    return all(
        _has_unique_maximum(tuple(scores))
        for scores in scores_by_observation.values()
    )


def test_initial_parity_forces_exactly_the_public_bits() -> None:
    for width in range(1, 7):
        full_mask = (1 << width) - 1
        for mask in range(1 << width):
            assert _root_is_decisive(width, mask) == (mask == full_mask)


def test_all_budget_masks_and_all_one_bit_source_truth_tables() -> None:
    encoding = BinarySelectorEncoding(1, 1, 1)
    pairs = encoding.forcing_pairs()
    main_states = tuple(
        encoding.main_state(z, x, y, r)
        for z, x, y, r in product((0, 1), repeat=4)
    )
    terminal_states = main_states + tuple(state for pair in pairs for state in pair)
    assert len(terminal_states) == len(set(terminal_states)) == 66
    assert encoding.main_weight > 0
    total_weight = (
        len(main_states) * encoding.main_weight
        + 2 * len(pairs) * encoding.forcing_weight
    )
    assert total_weight == 1 << (encoding.identifier_width + encoding.mass_exponent)

    roots = {
        mask: _root_is_decisive(encoding.public_width, mask)
        for mask in range(1 << encoding.public_width)
    }
    survivors = []
    mask_count = 0
    for mask in _masks_at_most(encoding.state_width, encoding.budget):
        mask_count += 1
        if not roots[mask & encoding.public_mask]:
            continue
        missed = next((pair for pair in pairs if pair[0] & mask == pair[1] & mask), None)
        if missed is not None:
            # Identifier bits isolate a balanced hold pair, independent of phi.
            fiber = tuple(state for state in terminal_states if state & mask == missed[0] & mask)
            assert fiber == missed
            continue
        survivors.append(mask)
    assert mask_count == 30827
    assert set(survivors) == {encoding.selector_mask(0), encoding.selector_mask(1)}

    for truth_table in range(1 << 8):
        rows = tuple(encoding.weighted_terminal_rows(truth_table))
        verdicts = []
        for assignment in (0, 1):
            expected = all(
                sum((truth_table >> (4 * assignment + 2 * universal + y)) & 1 for y in (0, 1))
                >= 1
                for universal in (0, 1)
            )
            actual = _terminal_is_decisive(rows, encoding.selector_mask(assignment))
            assert actual == expected, (truth_table, assignment)
            verdicts.append(actual)
        assert any(verdicts) == any(
            all(any((truth_table >> (4 * z + 2 * x + y)) & 1 for y in (0, 1)) for x in (0, 1))
            for z in (0, 1)
        )


==> experiments/test_learned_policy_interface_audit.py <==
import inspect
from itertools import product

import numpy as np
import pytest
from learned_policy_interface_audit import (
    AUDIT_SCHEMA,
    DOMAIN_VALUES,
    FEATURE_COUNT,
    AuditConfig,
    CarrierAudit,
    FeatureSchema,
    ListedCarrierAudit,
    ProductCarrierAudit,
    audit_frozen_policy,
    product_relevance_witnesses,
    train_policy,
)
from sklearn.tree import DecisionTreeClassifier


@pytest.fixture(scope="module")
def audit_bundle():
    config = AuditConfig()
    model, audit_features, dataset = train_policy(config)
    report = audit_frozen_policy(model, audit_features, dataset, config)
    return report, model


def fitted_tree(states: np.ndarray, labels: np.ndarray, seed: int = 0):
    model = DecisionTreeClassifier(random_state=seed)
    model.fit(states, labels)
    return model


def brute_relevant_features(
    model: DecisionTreeClassifier, states: np.ndarray, schema: FeatureSchema
) -> tuple[int, ...]:
    predictions = model.predict(states)
    label_by_state = {
        tuple(int(value) for value in state): int(label)
        for state, label in zip(states, predictions, strict=True)
    }
    relevant: list[int] = []
    for feature in range(schema.feature_count):
        found = False
        for state, label in label_by_state.items():
            for value in schema.domain_values:
                if value == state[feature]:
                    continue
                neighbor = state[:feature] + (value,) + state[feature + 1 :]
                if label != label_by_state[neighbor]:
                    found = True
                    break
            if found:
                break
        if found:
            relevant.append(feature)
    return tuple(relevant)


def test_carrier_scopes_share_a_nominal_abstract_contract() -> None:
    assert inspect.isabstract(CarrierAudit)
    assert issubclass(ListedCarrierAudit, CarrierAudit)
    assert issubclass(ProductCarrierAudit, CarrierAudit)
    with pytest.raises(TypeError):
        CarrierAudit(AUDIT_SCHEMA)  # type: ignore[abstract]


def test_listed_audit_uses_the_supplied_frozen_model() -> None:
    schema = FeatureSchema(("x0", "x1"), (0, 1))
    states = np.array(tuple(product(schema.domain_values, repeat=2)), dtype=np.int8)
    constant = fitted_tree(states, np.zeros(len(states), dtype=np.int8))
    xor = fitted_tree(states, states[:, 0] ^ states[:, 1])
    audit = ListedCarrierAudit(states, schema)
    assert audit.run(constant).minimum_size == 0
    assert audit.run(xor).minimum_size == 2


@pytest.mark.parametrize("seed", range(10))
def test_symbolic_product_audit_matches_brute_force(seed: int) -> None:
    schema = FeatureSchema(("x0", "x1", "x2"), (0, 1, 2, 3))
    states = np.array(
        tuple(product(schema.domain_values, repeat=schema.feature_count)),
        dtype=np.int8,
    )
    rng = np.random.default_rng(seed)
    labels = rng.integers(0, 3, size=len(states), dtype=np.int8)
    model = fitted_tree(states, labels, seed)
    symbolic, witnesses = product_relevance_witnesses(model, schema)
    assert symbolic == brute_relevant_features(model, states, schema)
    assert {schema.names[index] for index in symbolic} == {
        witness.feature for witness in witnesses
    }


@pytest.mark.parametrize(
    ("labels", "expected"),
    [
        (lambda states: np.zeros(len(states), dtype=np.int8), ()),
        (lambda states: states[:, 0] ^ states[:, 1], (0, 1)),
    ],
)
def test_symbolic_product_adversarial_cases(labels, expected) -> None:
    schema = FeatureSchema(("x0", "x1", "x2"), (0, 1))
    states = np.array(tuple(product(schema.domain_values, repeat=3)), dtype=np.int8)
    model = fitted_tree(states, labels(states))
    symbolic, _ = product_relevance_witnesses(model, schema)
    assert symbolic == expected


def test_learned_policy_scope_audit_is_exact_and_reproducible(audit_bundle) -> None:
    report, _ = audit_bundle
    assert report.dataset["held_out_rows"] == 540
    assert report.dataset["held_out_accuracy"] == 23 / 30
    assert report.dataset["quantized_feature_and_label_sha256"] == (
        "df5cc5d139cb3cda94591ec9416e9cc6ef25b78fd8815655e5b1fdf219fbf9ea"
    )
    assert report.dataset["held_out_indices_sha256"] == (
        "cadd932186028b43d5fd81f78bfea95f7ad5bc10979ac53578ac87cb0cf12862"
    )
    assert report.dataset["held_out_predictions_sha256"] == (
        "5cc263e975225d3be780f8243ed469da33fc22b47d321185502f6b0d3960b378"
    )
    assert report.dataset["fitted_tree_sha256"] == (
        "893b2e77e9bbd266231e4e7ea6f42d8410e32b34d6c947eb307e603533e4f990"
    )
    assert report.listed.minimum_size == 11
    assert report.listed.minimum_count == 5
    assert report.listed.greedy_size == 11
    assert report.listed.distinct_discernibility_constraints == 21_203
    assert report.listed.irredundant_discernibility_constraints == 19
    assert report.product.declared_state_count == len(DOMAIN_VALUES) ** FEATURE_COUNT
    assert report.product.minimum_size == 15
    assert report.product.minimum_count == 1
    assert report.scope_gap["minimum_size_difference"] == 4
    assert len(report.scope_gap["counterexample_witnesses"]) == 4


def test_every_scope_gap_coordinate_has_a_valid_one_coordinate_witness(
    audit_bundle,
) -> None:
    report, model = audit_bundle
    for witness in report.scope_gap["counterexample_witnesses"]:
        differences = [
            index
            for index, (left, right) in enumerate(
                zip(witness["left_state"], witness["right_state"], strict=True)
            )
            if left != right
        ]
        assert len(differences) == 1
        changed = differences[0]
        assert AUDIT_SCHEMA.names[changed] == witness["feature"]
        assert witness["left_label"] != witness["right_label"]
        predictions = model.predict(
            np.array([witness["left_state"], witness["right_state"]], dtype=np.int8)
        )
        assert tuple(int(label) for label in predictions) == (
            witness["left_label"],
            witness["right_label"],
        )


==> experiments/test_minimum_decisiveness_reduction_audit.py <==
from fractions import Fraction

from minimum_decisiveness_reduction_audit import (
    BlockShape,
    PairedSelectorModel,
    audit_literal_n1,
    audit_n2_local_fibers,
    audit_n2_majority_matrices,
)


def test_product_code_is_injective_and_constants_satisfy_the_audit() -> None:
    model = PairedSelectorModel(BlockShape(2, 2, 2))
    assert len(set(model.codewords.values())) == len(model.states)
    assert model.constants.delta * model.constants.forcing_payoff == 2
    assert model.constants.total_background_mass < Fraction(1, 16)
    assert model.constants.retained_code_mass > Fraction(15, 16)


def test_every_one_bit_truth_table_matches_the_source_sentence() -> None:
    truth_tables, candidate_sets = audit_literal_n1()
    assert truth_tables == 256
    assert candidate_sets == 3


def test_two_bit_local_fibers_exhaust_every_majority_slice() -> None:
    local_slices, candidate_sets = audit_n2_local_fibers()
    assert local_slices == 16
    assert candidate_sets == 11


def test_two_bit_outer_semantics_exhaust_every_majority_matrix() -> None:
    assert audit_n2_majority_matrices() == 65_536


==> experiments/test_multistep_pomdp_reduction_audit.py <==
from abc import ABC
from fractions import Fraction
from itertools import product
from typing import Literal, TypeAlias

from multistep_pomdp_reduction_audit import (
    CoordinateForcingSpec,
    DecisivenessSpec,
    PreservationSpec,
    RegimeSpec,
    SignCoreSpec,
    calibration_roots,
    default_regime_specs,
    run_audit,
)

Action: TypeAlias = Literal["hold", "continue"]
State: TypeAlias = tuple[int, int]


_INTERLOCK_STATES: tuple[State, ...] = ((0, 0), (0, 1), (1, 0), (1, 1))
_INTERLOCK_ACTIONS: tuple[Action, ...] = ("hold", "continue")
_INTERLOCK_MASS: dict[State, Fraction] = {
    (0, 0): Fraction(1, 2),
    (0, 1): Fraction(0),
    (1, 0): Fraction(0),
    (1, 1): Fraction(1, 2),
}
_INTERLOCK_UTILITY: dict[tuple[Action, State], int] = {
    ("hold", (0, 0)): 2,
    ("continue", (0, 0)): 0,
    ("hold", (0, 1)): 0,
    ("continue", (0, 1)): 0,
    ("hold", (1, 0)): 0,
    ("continue", (1, 0)): 0,
    ("hold", (1, 1)): 0,
    ("continue", (1, 1)): 2,
}


def _interlock_pointwise_optimizer(state: State) -> frozenset[Action]:
    scores = {action: _INTERLOCK_UTILITY[action, state] for action in _INTERLOCK_ACTIONS}
    best = max(scores.values())
    return frozenset(action for action, score in scores.items() if score == best)


def _interlock_fiber_optimizer(observed_first_coordinate: int) -> frozenset[Action]:
    scores = {
        action: sum(
            (
                _INTERLOCK_MASS[state]
                * _INTERLOCK_UTILITY[action, state]
                for state in _INTERLOCK_STATES
                if state[0] == observed_first_coordinate
            ),
            start=Fraction(0),
        )
        for action in _INTERLOCK_ACTIONS
    }
    best = max(scores.values())
    return frozenset(action for action, score in scores.items() if score == best)


def test_regime_specs_share_an_abstract_contract() -> None:
    assert issubclass(RegimeSpec, ABC)
    assert all(isinstance(spec, RegimeSpec) for spec in default_regime_specs())
    assert {type(spec) for spec in default_regime_specs()} == {
        SignCoreSpec,
        PreservationSpec,
        CoordinateForcingSpec,
        DecisivenessSpec,
    }


def test_calibration_edges_are_disjoint_and_force_five_public_coordinates() -> None:
    roots = calibration_roots(3)
    assert len(roots) == 10
    assert len({root.public for root in roots}) == 10


def test_every_qbf_through_two_variables_passes_every_regime() -> None:
    summary = run_audit(max_variables=2)
    assert summary.total_source_instances == 72
    assert {result.source_instances for result in summary.regimes} == {72}
    assert all(result.primitive_checks > 0 for result in summary.regimes)


def test_terminal_padding_has_zero_value_and_unique_actions_after_every_history() -> None:
    """Enumerate padding policies, including histories with suboptimal actions.

    This checks the absorbing branch added to the manuscript construction, not
    the full hidden-state Bellman recursion or its asymptotic encoding bound.
    """
    for horizon in range(1, 7):
        for elapsed in range(horizon):
            for history in product((0, 1), repeat=elapsed):
                past_reward = -history.count(0)
                action_values = tuple(
                    max(
                        past_reward - (action == 0) - suffix.count(0)
                        for suffix in product(
                            (0, 1), repeat=horizon - elapsed - 1
                        )
                    )
                    - past_reward
                    for action in (0, 1)
                )
                assert action_values == (-1, 0)
                assert max(action_values) == 0


def test_two_stage_action_forcing_preserves_the_terminal_problem() -> None:
    """Exhaust the fixed-action lift on two states with two or three actions.

    Utilities range over {-1, 0, 1}; masses include null states and full support.
    Both interfaces are checked by enumerating all terminal policies. This is
    an action-implementation test, not a field-to-bit budget reduction.
    """
    states = (0, 1)
    for action_count in (2, 3):
        actions = tuple(range(action_count))
        for entries in product((-1, 0, 1), repeat=2 * action_count):
            utilities = (entries[:action_count], entries[action_count:])
            for first_mass in (Fraction(0), Fraction(1, 2), Fraction(1)):
                masses = (first_mass, 1 - first_mass)
                for keep_coordinate in (False, True):
                    observations = states if keep_coordinate else (0,)
                    observed = states if keep_coordinate else (0, 0)
                    root_values = []
                    for first_action in actions:
                        # All first actions have the same transition kernel.
                        # Enumerate policies afresh: the recorded action may
                        # be used by the policy, but gives no information.
                        root_values.append(
                            max(
                                sum(
                                    masses[state]
                                    * utilities[state][policy[observed[state]]]
                                    for state in states
                                )
                                - (first_action != 0)
                                for policy in product(
                                    actions, repeat=len(observations)
                                )
                            )
                        )
                        for observation in observations:
                            fiber = tuple(
                                state for state in states
                                if observed[state] == observation
                            )
                            fiber_mass = sum(masses[state] for state in fiber)
                            if fiber_mass == 0:
                                continue
                            one_step_scores = tuple(
                                sum(
                                    masses[state] * utilities[state][action]
                                    for state in fiber
                                )
                                for action in actions
                            )
                            # Conditioning after any first action divides by
                            # the same fiber mass. Past reward is not added.
                            terminal_values = tuple(
                                score / fiber_mass for score in one_step_scores
                            )
                            assert {
                                action for action in actions
                                if terminal_values[action] == max(terminal_values)
                            } == {
                                action for action in actions
                                if one_step_scores[action] == max(one_step_scores)
                            }
                    assert all(
                        root_values[0] - root_values[action] == 1
                        for action in actions[1:]
                    )


def test_example_8_7_rejects_support_only_multistep_deployability() -> None:
    """The declared zero-mass histories must remain visible to deployability."""

    projected_values = {state[0] for state in _INTERLOCK_STATES}
    supported_states = {
        state for state, mass in _INTERLOCK_MASS.items() if mass > 0
    }
    coverage = all(
        any(state[0] == value for state in supported_states)
        for value in projected_values
    )
    support_relative_preservation = all(
        _interlock_pointwise_optimizer(state)
        == _interlock_fiber_optimizer(state[0])
        for state in supported_states
    )
    declared_history_preservation = all(
        _interlock_pointwise_optimizer(state)
        == _interlock_fiber_optimizer(state[0])
        for state in _INTERLOCK_STATES
    )
    static_sufficiency = all(
        _interlock_pointwise_optimizer(left)
        == _interlock_pointwise_optimizer(right)
        for left in _INTERLOCK_STATES
        for right in _INTERLOCK_STATES
        if left[0] == right[0]
    )

    assert coverage
    assert support_relative_preservation
    assert not declared_history_preservation
    assert not static_sufficiency
    assert not (coverage and declared_history_preservation)
    assert not (coverage and static_sufficiency)


==> experiments/test_static_boolean_selector_audit.py <==
"""Regression test for the shared Boolean selector/support audit."""

from static_boolean_selector_audit import run_exhaustive_audit


def test_boolean_selector_and_sparse_support_reductions() -> None:
    summary = run_exhaustive_audit()
    assert summary.truth_tables == 16
    assert summary.canonical_masks == 2
    assert summary.state_width == 15
    assert summary.budget == 11
    assert summary.supported_states == 54
    assert summary.normalized_mass_denominator == 1024


==> experiments/test_tolerance_reduction_audit.py <==
"""Regression tests for the tolerance reduction audit."""

from tolerance_reduction_audit import run_exhaustive_audit


def test_tolerance_reductions() -> None:
    summary = run_exhaustive_audit()
    assert summary.stability_truth_tables == 278
    assert summary.tolerance_truth_tables == 528
    assert summary.tolerance_block_sizes == ((1, 1), (1, 2), (2, 1))


==> experiments/test_two_action_decisiveness_reduction_audit.py <==
from itertools import product

from two_action_decisiveness_reduction_audit import (
    DecisivenessApproximationGapModel,
    ReductionShape,
    TwoActionSelectorModel,
    audit_majority_threshold_composition,
    bit_vectors,
    coordinate_sets,
    payload_from_table,
    truth_predicate_from_mask,
)


def test_majority_threshold_composition_for_every_small_source_predicate() -> None:
    assert audit_majority_threshold_composition() == {
        "source_predicates": 65_536,
        "budget_feasible_interfaces": 46,
        "canonical_selectors": 4,
        "symbolically_cancelled_nonselectors": 42,
        "source_interface_verdicts": 3_014_656,
    }


def test_every_one_bit_signed_payload_table_matches_the_source_sentence() -> None:
    shape = ReductionShape(quantified_bits=1, path_bits=1)
    row_count = 1 << (2 * shape.quantified_bits + shape.path_bits)
    for table in product((-1, 0, 1), repeat=row_count):
        model = TwoActionSelectorModel(shape, payload_from_table(shape, table))
        assert model.reduction_sentence() == model.source_sentence()


def test_missing_selector_pair_cancels_every_fiber_exactly() -> None:
    shape = ReductionShape(quantified_bits=2, path_bits=1)
    row_count = 1 << (2 * shape.quantified_bits + shape.path_bits)
    for active_row in range(row_count):
        table = tuple(1 if row == active_row else 0 for row in range(row_count))
        model = TwoActionSelectorModel(shape, payload_from_table(shape, table))
        for selected in coordinate_sets(shape.coordinate_count, shape.budget):
            if model.selected_assignment(selected) is None:
                assert set(model.fiber_gaps(selected).values()) == {0}


def test_valid_selector_fibers_equal_the_claimed_gap_up_to_nonzero_scale() -> None:
    shape = ReductionShape(quantified_bits=2, path_bits=1)
    row_count = 1 << (2 * shape.quantified_bits + shape.path_bits)
    for active_row in range(row_count):
        table = tuple(1 if row == active_row else 0 for row in range(row_count))
        model = TwoActionSelectorModel(shape, payload_from_table(shape, table))

        for existential in bit_vectors(shape.quantified_bits):
            selected = tuple(2 * pair + side for pair, side in enumerate(existential))
            gaps = model.fiber_gaps(selected)
            for observed, gap in gaps.items():
                sign = 1
                universal = []
                for sign_bit, universal_bit in observed:
                    sign *= -1 if sign_bit else 1
                    universal.append(universal_bit)
                expected = model.source_gap(existential, tuple(universal))
                unselected_selector_factor = 4**shape.quantified_bits
                assert gap == sign * expected * unselected_selector_factor


def test_decisiveness_approximation_gap_for_every_truth_table_through_three_variables() -> (
    None
):
    for variable_count in range(1, 4):
        truth_table_count = 1 << (1 << variable_count)
        for mask in range(truth_table_count):
            model = DecisivenessApproximationGapModel(
                variable_count,
                truth_predicate_from_mask(variable_count, mask),
            )
            expected = 1 if mask else model.coordinate_count
            assert model.minimum_size() == expected


def test_full_parity_requires_every_coordinate() -> None:
    model = DecisivenessApproximationGapModel(
        variable_count=4,
        predicate=lambda _assignment: False,
    )
    for selected in coordinate_sets(model.coordinate_count, model.coordinate_count - 1):
        assert not model.is_decisive(selected)
    assert model.is_decisive(tuple(range(model.coordinate_count)))


==> experiments/tolerance_reduction_audit.py <==
"""Exhaustive finite audits for the two tolerance reductions.

The first audit checks the stability-radius reduction for every Boolean
formula through three variables.  The second checks the full-product
tolerance-existence reduction for all truth tables at the three declared
small block sizes.  These are reduction unit tests, not asymptotic complexity
proofs.
"""

from __future__ import annotations

import argparse
import json
from dataclasses import asdict, dataclass
from fractions import Fraction
from itertools import product
from pathlib import Path

Label = frozenset[str]


def formula_value(table: int, index: int) -> bool:
    return bool((table >> index) & 1)


def stability_labels(table: int, variable_count: int, epsilon: Fraction) -> tuple[Label, ...]:
    labels: list[Label] = []
    for tag, assignment in product((0, 1), range(1 << variable_count)):
        regret = 1 if tag or formula_value(table, assignment) else 2
        labels.append(frozenset(("a", "c")) if regret <= epsilon else frozenset(("a",)))
    return tuple(labels)


def kernel_signature(labels: tuple[Label, ...]) -> tuple[tuple[bool, ...], ...]:
    return tuple(tuple(left == right for right in labels) for left in labels)


def audit_stability() -> int:
    checked = 0
    for variable_count in range(4):
        for table in range(1 << (1 << variable_count)):
            tautology = all(
                formula_value(table, assignment)
                for assignment in range(1 << variable_count)
            )
            baseline = kernel_signature(
                stability_labels(table, variable_count, Fraction(0))
            )
            stable_at_bound = (
                kernel_signature(
                    stability_labels(table, variable_count, Fraction(3, 2))
                )
                == baseline
            )
            if stable_at_bound != tautology:
                raise AssertionError("stability-radius reduction mismatch")

            regrets = {
                1 if tag or formula_value(table, assignment) else 2
                for tag, assignment in product(
                    (0, 1), range(1 << variable_count)
                )
            }
            if min(regrets) != 1:
                raise AssertionError("the reduction must have positive gap one")
            checked += 1
    return checked


def retained_observation(guard: int, selector: int) -> tuple[int, int]:
    return guard, selector


def tolerance_states(
    table: int, selector_bits: int, universal_bits: int
) -> tuple[tuple[tuple[int, int], int], ...]:
    states: list[tuple[tuple[int, int], int]] = []
    universal_count = 1 << universal_bits
    for guard, selector, universal, branch in product(
        (0, 1),
        range(1 << selector_bits),
        range(universal_count),
        (0, 1),
    ):
        if guard:
            regret = branch
        else:
            source_index = selector * universal_count + universal
            regret = selector + 1 + int(
                branch == 1 and not formula_value(table, source_index)
            )
        states.append((retained_observation(guard, selector), regret))
    return tuple(states)


def is_sufficient(
    states: tuple[tuple[tuple[int, int], int], ...], epsilon: Fraction
) -> bool:
    fibers: dict[tuple[int, int], bool] = {}
    for observation, regret in states:
        admits_c = Fraction(regret) <= epsilon
        previous = fibers.setdefault(observation, admits_c)
        if previous != admits_c:
            return False
    return True


def source_exists_forall(table: int, selector_bits: int, universal_bits: int) -> bool:
    universal_count = 1 << universal_bits
    return any(
        all(
            formula_value(table, selector * universal_count + universal)
            for universal in range(universal_count)
        )
        for selector in range(1 << selector_bits)
    )


def candidate_tolerances(selector_bits: int) -> tuple[Fraction, ...]:
    bound = Fraction(1 << selector_bits) + Fraction(1, 2)
    breakpoints = tuple(Fraction(value) for value in range(1, (1 << selector_bits) + 1))
    midpoints = tuple(value + Fraction(1, 2) for value in breakpoints if value + 1 <= bound)
    return (Fraction(1, 2), *breakpoints, *midpoints, bound)


def audit_tolerance_existence() -> int:
    checked = 0
    for selector_bits, universal_bits in ((1, 1), (1, 2), (2, 1)):
        source_width = selector_bits + universal_bits
        for table in range(1 << (1 << source_width)):
            states = tolerance_states(table, selector_bits, universal_bits)
            target = any(
                is_sufficient(states, epsilon)
                for epsilon in candidate_tolerances(selector_bits)
            )
            source = source_exists_forall(table, selector_bits, universal_bits)
            if target != source:
                raise AssertionError("full-product tolerance reduction mismatch")
            checked += 1
    return checked


@dataclass(frozen=True)
class AuditSummary:
    stability_truth_tables: int
    tolerance_truth_tables: int
    tolerance_block_sizes: tuple[tuple[int, int], ...]


def run_exhaustive_audit() -> AuditSummary:
    return AuditSummary(
        stability_truth_tables=audit_stability(),
        tolerance_truth_tables=audit_tolerance_existence(),
        tolerance_block_sizes=((1, 1), (1, 2), (2, 1)),
    )


def main() -> None:
    parser = argparse.ArgumentParser()
    parser.add_argument("--output", type=Path)
    args = parser.parse_args()
    summary = run_exhaustive_audit()
    payload = json.dumps(asdict(summary), indent=2) + "\n"
    if args.output is None:
        print(payload, end="")
    else:
        args.output.parent.mkdir(parents=True, exist_ok=True)
        args.output.write_text(payload, encoding="utf-8")


if __name__ == "__main__":
    main()


==> experiments/two_action_decisiveness_reduction_audit.py <==
"""Exact finite audit for the two-action minimum-decisiveness reduction.

The construction realizes a sentence ``exists z, forall x, g(z, x) != 0``
for a GapP function ``g``.  Each existential bit has two candidate
coordinates.  A retained coordinate exposes a sign bit and a universal bit.
An auxiliary state block chooses which side of every pair contributes to the
utility gap.  Averaging a hidden sign bit cancels the gap exactly, so every
budget-feasible decisive interface must retain one coordinate from each pair.

The audit uses integer fiber sums.  Under the construction's uniform
distribution, multiplying every sum by the common positive denominator does
not affect whether the two actions tie.
"""

from __future__ import annotations

from collections import defaultdict
from collections.abc import Callable, Iterator, Sequence
from dataclasses import dataclass
from itertools import combinations, product
from typing import TypeAlias

BitVector: TypeAlias = tuple[int, ...]
SelectorValue: TypeAlias = tuple[int, int]
CoordinateValue: TypeAlias = SelectorValue | int
Payload: TypeAlias = Callable[[BitVector, BitVector, BitVector], int]
TruthPredicate: TypeAlias = Callable[[BitVector], bool]


def bit_vectors(width: int) -> tuple[BitVector, ...]:
    return tuple(product((0, 1), repeat=width))


def coordinate_sets(coordinate_count: int, budget: int) -> Iterator[tuple[int, ...]]:
    for size in range(budget + 1):
        yield from combinations(range(coordinate_count), size)


@dataclass(frozen=True)
class ReductionShape:
    quantified_bits: int
    path_bits: int

    def validate(self) -> None:
        if self.quantified_bits < 1:
            raise ValueError("the quantified blocks must be nonempty")
        if self.path_bits < 0:
            raise ValueError("the path block cannot have negative length")

    @property
    def selector_coordinate_count(self) -> int:
        return 2 * self.quantified_bits

    @property
    def coordinate_count(self) -> int:
        return 3 * self.quantified_bits + self.path_bits

    @property
    def budget(self) -> int:
        return self.quantified_bits


@dataclass(frozen=True)
class ProductState:
    selectors: tuple[SelectorValue, ...]
    auxiliary_assignment: BitVector
    path: BitVector


class TwoActionSelectorModel:
    """Literal full-product model of the parity-selector construction."""

    _SELECTOR_DOMAIN: tuple[SelectorValue, ...] = tuple(product((0, 1), repeat=2))

    def __init__(self, shape: ReductionShape, payload: Payload) -> None:
        shape.validate()
        self.shape = shape
        self.payload = payload
        self.states = tuple(
            ProductState(selectors, auxiliary, path)
            for selectors in product(
                self._SELECTOR_DOMAIN, repeat=shape.selector_coordinate_count
            )
            for auxiliary in bit_vectors(shape.quantified_bits)
            for path in bit_vectors(shape.path_bits)
        )

    def coordinate_value(self, state: ProductState, coordinate: int) -> CoordinateValue:
        selector_count = self.shape.selector_coordinate_count
        if coordinate < selector_count:
            return state.selectors[coordinate]
        auxiliary_end = selector_count + self.shape.quantified_bits
        if coordinate < auxiliary_end:
            return state.auxiliary_assignment[coordinate - selector_count]
        return state.path[coordinate - auxiliary_end]

    def projection(
        self, state: ProductState, selected: Sequence[int]
    ) -> tuple[CoordinateValue, ...]:
        return tuple(
            self.coordinate_value(state, coordinate) for coordinate in selected
        )

    def utility_gap(self, state: ProductState) -> int:
        chosen_universal_bits = []
        sign = 1
        for pair, side in enumerate(state.auxiliary_assignment):
            sign_bit, universal_bit = state.selectors[2 * pair + side]
            sign *= -1 if sign_bit else 1
            chosen_universal_bits.append(universal_bit)
        value = self.payload(
            state.auxiliary_assignment,
            tuple(chosen_universal_bits),
            state.path,
        )
        if value not in (-1, 0, 1):
            raise ValueError("the path payload must lie in {-1, 0, 1}")
        return sign * value

    def fiber_gaps(
        self, selected: Sequence[int]
    ) -> dict[tuple[CoordinateValue, ...], int]:
        gaps: defaultdict[tuple[CoordinateValue, ...], int] = defaultdict(int)
        for state in self.states:
            gaps[self.projection(state, selected)] += self.utility_gap(state)
        return dict(gaps)

    def is_decisive(self, selected: Sequence[int]) -> bool:
        return all(gap != 0 for gap in self.fiber_gaps(selected).values())

    def source_gap(self, existential: BitVector, universal: BitVector) -> int:
        return sum(
            self.payload(existential, universal, path)
            for path in bit_vectors(self.shape.path_bits)
        )

    def source_sentence(self) -> bool:
        return any(
            all(
                self.source_gap(existential, universal) != 0
                for universal in bit_vectors(self.shape.quantified_bits)
            )
            for existential in bit_vectors(self.shape.quantified_bits)
        )

    def selected_assignment(self, selected: Sequence[int]) -> BitVector | None:
        selected_set = set(selected)
        assignment = []
        for pair in range(self.shape.quantified_bits):
            sides = tuple(side for side in (0, 1) if 2 * pair + side in selected_set)
            if len(sides) != 1:
                return None
            assignment.append(sides[0])
        return tuple(assignment)

    def reduction_sentence(self) -> bool:
        return any(
            self.is_decisive(selected)
            for selected in coordinate_sets(
                self.shape.coordinate_count, self.shape.budget
            )
        )


@dataclass(frozen=True)
class AffineFiberGap:
    """One selector fiber's gap as an affine function of a truth table."""

    constant: int
    coefficients: tuple[int, ...]

    def values_for_all_masks(self) -> tuple[int, ...]:
        """Evaluate the affine gap on every Boolean truth table exactly."""

        mask_count = 1 << len(self.coefficients)
        values = [self.constant] * mask_count
        for mask in range(1, mask_count):
            least_bit = mask & -mask
            bit_index = least_bit.bit_length() - 1
            values[mask] = values[mask ^ least_bit] + self.coefficients[bit_index]
        return tuple(values)


def _truth_row_index(
    existential_bit: int,
    universal_bit: int,
    majority_bits: BitVector,
) -> int:
    bits = (existential_bit, universal_bit) + majority_bits
    return sum(bit << position for position, bit in enumerate(bits))


def _majority_selector_affine_gaps(
    selected: Sequence[int],
) -> tuple[AffineFiberGap, ...]:
    """Build the composed MAJ-to-nonzero selector at the smallest full size.

    The source predicate has one existential bit, one universal bit, and two
    majority bits.  The selector is padded to two existential/universal bits:
    the second universal bit encodes ``j`` in ``{0, 1}``, and the second
    existential bit is harmless padding.  The signed-path bit ``b`` chooses
    between the source predicate and ``-[v < j]``.
    """

    shape = ReductionShape(quantified_bits=2, path_bits=3)
    model = TwoActionSelectorModel(shape, lambda _z, _x, _p: 0)
    truth_row_count = 1 << 4
    accumulated: defaultdict[
        tuple[CoordinateValue, ...], list[int]
    ] = defaultdict(lambda: [0] * (truth_row_count + 1))

    for state in model.states:
        universal = []
        sign = 1
        for pair, side in enumerate(state.auxiliary_assignment):
            sign_bit, universal_bit = state.selectors[2 * pair + side]
            sign *= -1 if sign_bit else 1
            universal.append(universal_bit)

        fiber = model.projection(state, selected)
        affine = accumulated[fiber]
        branch, *majority_bits = state.path
        if branch == 0:
            row = _truth_row_index(
                state.auxiliary_assignment[0],
                universal[0],
                tuple(majority_bits),
            )
            affine[row + 1] += sign
        else:
            path_value = sum(
                bit << position for position, bit in enumerate(majority_bits)
            )
            threshold_index = universal[1]
            if path_value < threshold_index:
                affine[0] -= sign

    return tuple(
        AffineFiberGap(values[0], tuple(values[1:]))
        for values in accumulated.values()
    )


def _source_majority_holds(mask: int, existential_bit: int) -> bool:
    for universal_bit in (0, 1):
        satisfying = sum(
            bool(
                mask
                & (
                    1
                    << _truth_row_index(
                        existential_bit,
                        universal_bit,
                        majority_bits,
                    )
                )
            )
            for majority_bits in bit_vectors(2)
        )
        if satisfying < 2:
            return False
    return True


def audit_majority_threshold_composition() -> dict[str, int]:
    """Exhaust the two-action reduction from ``exists z forall x MAJ_y``.

    All 46 interfaces of size at most two are checked.  For the 42
    nonselectors, formula-independent cancellation makes every fiber gap the
    zero affine form, so the conclusion covers all 65,536 source predicates
    without repeating the same arithmetic.  The four canonical selectors are
    then compared with the source verdict for every predicate.
    """

    shape = ReductionShape(quantified_bits=2, path_bits=3)
    interfaces = tuple(coordinate_sets(shape.coordinate_count, shape.budget))
    canonical_count = 0
    symbolic_nonselector_count = 0
    predicate_count = 1 << (1 << 4)
    verdict_checks = 0

    for selected in interfaces:
        assignment = TwoActionSelectorModel(
            shape, lambda _z, _x, _p: 0
        ).selected_assignment(selected)
        affine_gaps = _majority_selector_affine_gaps(selected)
        if assignment is None:
            assert all(
                gap.constant == 0 and not any(gap.coefficients)
                for gap in affine_gaps
            )
            symbolic_nonselector_count += 1
            verdict_checks += predicate_count
            continue

        canonical_count += 1
        gap_values = tuple(gap.values_for_all_masks() for gap in affine_gaps)
        for mask in range(predicate_count):
            target_decisive = all(values[mask] != 0 for values in gap_values)
            source_holds = _source_majority_holds(mask, assignment[0])
            assert target_decisive == source_holds
            verdict_checks += 1

    assert len(interfaces) == 46
    assert canonical_count == 4
    assert symbolic_nonselector_count == 42
    assert verdict_checks == len(interfaces) * predicate_count
    return {
        "source_predicates": predicate_count,
        "budget_feasible_interfaces": len(interfaces),
        "canonical_selectors": canonical_count,
        "symbolically_cancelled_nonselectors": symbolic_nonselector_count,
        "source_interface_verdicts": verdict_checks,
    }


def payload_from_table(shape: ReductionShape, table: Sequence[int]) -> Payload:
    row_count = 1 << (2 * shape.quantified_bits + shape.path_bits)
    if len(table) != row_count:
        raise ValueError(f"expected {row_count} payload entries")

    def payload(existential: BitVector, universal: BitVector, path: BitVector) -> int:
        bits = existential + universal + path
        index = sum(bit << position for position, bit in enumerate(bits))
        return table[index]

    return payload


class DecisivenessApproximationGapModel:
    """The one-versus-all approximation gap on a uniform Boolean product."""

    def __init__(self, variable_count: int, predicate: TruthPredicate) -> None:
        if variable_count < 1:
            raise ValueError("the predicate must have at least one variable")
        self.variable_count = variable_count
        self.predicate = predicate
        self.states = tuple(
            (gate, assignment)
            for gate in (0, 1)
            for assignment in bit_vectors(variable_count)
        )

    @property
    def coordinate_count(self) -> int:
        return self.variable_count + 1

    @property
    def dominance_scale(self) -> int:
        return 1 << (self.variable_count + 1)

    def utility_gap(self, gate: int, assignment: BitVector) -> int:
        gate_sign = -1 if gate else 1
        if self.predicate(assignment):
            return gate_sign * self.dominance_scale
        assignment_sign = -1 if sum(assignment) % 2 else 1
        return gate_sign * assignment_sign

    def projection(
        self, state: tuple[int, BitVector], selected: Sequence[int]
    ) -> BitVector:
        gate, assignment = state
        complete = (gate,) + assignment
        return tuple(complete[index] for index in selected)

    def fiber_gaps(self, selected: Sequence[int]) -> dict[BitVector, int]:
        gaps: defaultdict[BitVector, int] = defaultdict(int)
        for gate, assignment in self.states:
            gaps[self.projection((gate, assignment), selected)] += self.utility_gap(
                gate, assignment
            )
        return dict(gaps)

    def is_decisive(self, selected: Sequence[int]) -> bool:
        return all(gap != 0 for gap in self.fiber_gaps(selected).values())

    def minimum_size(self) -> int:
        for size in range(self.coordinate_count + 1):
            if any(
                self.is_decisive(selected)
                for selected in combinations(range(self.coordinate_count), size)
            ):
                return size
        raise AssertionError("the full interface must be decisive")


def truth_predicate_from_mask(variable_count: int, mask: int) -> TruthPredicate:
    row_count = 1 << variable_count
    if mask < 0 or mask >= 1 << row_count:
        raise ValueError("truth-table mask is out of range")

    def predicate(assignment: BitVector) -> bool:
        index = sum(bit << position for position, bit in enumerate(assignment))
        return bool((mask >> index) & 1)

    return predicate


==> experiments/uci_zoo_reduct_audit.py <==
"""Exhaustive optimizer-reduct audit for Zoo and a product-closed control.

The seven class labels are actions and each row has utility one for its class
and zero for every other action.  A feature subset preserves the complete
optimizer map exactly when it separates every pair of rows with different
class labels.
"""

from __future__ import annotations

import argparse
import csv
import hashlib
import io
import json
import math
import urllib.request
import zipfile
from collections import defaultdict
from pathlib import Path

DATASET_DOI = "10.24432/C5R59V"
ARCHIVE_URL = "https://archive.ics.uci.edu/static/public/111/zoo.zip"
ARCHIVE_SHA256 = "d49013253628277182bb172f5ab1bf3befad090b54bbb7e52733c9c9534e240a"
FEATURE_NAMES = (
    "hair",
    "feathers",
    "eggs",
    "milk",
    "airborne",
    "aquatic",
    "predator",
    "toothed",
    "backbone",
    "breathes",
    "venomous",
    "fins",
    "legs",
    "tail",
    "domestic",
    "catsize",
)


def read_archive(path: Path | None) -> bytes:
    if path is not None:
        return path.read_bytes()
    with urllib.request.urlopen(ARCHIVE_URL, timeout=60) as response:
        return response.read()


def parse_rows(archive: bytes) -> list[tuple[tuple[int, ...], int]]:
    digest = hashlib.sha256(archive).hexdigest()
    if digest != ARCHIVE_SHA256:
        raise ValueError(
            f"archive SHA-256 mismatch: expected {ARCHIVE_SHA256}, got {digest}"
        )
    with zipfile.ZipFile(io.BytesIO(archive)) as bundle:
        raw = bundle.read("zoo.data").decode("ascii")

    rows: list[tuple[tuple[int, ...], int]] = []
    for record in csv.reader(io.StringIO(raw)):
        if not record:
            continue
        features = tuple(int(value) for value in record[1:17])
        label = int(record[17])
        rows.append((features, label))

    if len(rows) != 101 or any(len(features) != 16 for features, _ in rows):
        raise ValueError("unexpected Zoo table dimensions")
    return rows


def discernibility_masks(rows: list[tuple[tuple[int, ...], int]]) -> tuple[int, ...]:
    masks: set[int] = set()
    for left_index, (left, left_label) in enumerate(rows):
        for right, right_label in rows[left_index + 1 :]:
            if left_label == right_label:
                continue
            difference = 0
            for index, (left_value, right_value) in enumerate(zip(left, right)):
                if left_value != right_value:
                    difference |= 1 << index
            if difference == 0:
                raise ValueError(
                    "different class labels occur on identical feature rows"
                )
            masks.add(difference)
    return tuple(sorted(masks))


def selected_names(mask: int, names: tuple[str, ...]) -> list[str]:
    return [name for index, name in enumerate(names) if mask & (1 << index)]


def reduct_counts(
    rows: list[tuple[tuple[int, ...], int]], names: tuple[str, ...]
) -> dict[str, object]:
    constraints = discernibility_masks(rows)
    upper = 1 << len(names)
    sufficient = [
        mask
        for mask in range(upper)
        if all(mask & constraint for constraint in constraints)
    ]
    sufficient_set = set(sufficient)
    minimal = [
        mask
        for mask in sufficient
        if all(
            (mask & ~(1 << bit)) not in sufficient_set
            for bit in range(len(names))
            if mask & (1 << bit)
        )
    ]
    minimum_size = min(mask.bit_count() for mask in sufficient)
    minimum = [mask for mask in sufficient if mask.bit_count() == minimum_size]

    histogram: dict[str, int] = {}
    for mask in minimal:
        key = str(mask.bit_count())
        histogram[key] = histogram.get(key, 0) + 1

    return {
        "candidate_subsets": upper,
        "distinct_discernibility_constraints": len(constraints),
        "sufficient_subsets": len(sufficient),
        "minimum_cardinality": minimum_size,
        "minimum_reduct_count": len(minimum),
        "minimum_reducts": [selected_names(mask, names) for mask in minimum],
        "inclusion_minimal_reduct_count": len(minimal),
        "inclusion_minimal_size_histogram": histogram,
    }


def single_coordinate_closure_defect(
    rows: list[tuple[tuple[int, ...], int]],
) -> dict[str, int | float]:
    """Fraction of observed one-coordinate replacement requests that leave the carrier.

    For every ordered row pair and every coordinate on which the pair differs,
    replace the left row's value by the right row's value.  Product closure is
    exactly defect zero relative to the observed coordinate values.
    """

    carrier = {features for features, _ in rows}
    missing = 0
    eligible = 0
    for left, _ in rows:
        for right, _ in rows:
            for index, (left_value, right_value) in enumerate(zip(left, right)):
                if left_value == right_value:
                    continue
                eligible += 1
                hybrid = left[:index] + (right_value,) + left[index + 1 :]
                missing += hybrid not in carrier
    return {
        "eligible_single_coordinate_replacements": eligible,
        "missing_single_coordinate_hybrids": missing,
        "closure_defect": missing / eligible if eligible else 0.0,
    }


def nested_class_stratified_audit(
    rows: list[tuple[tuple[int, ...], int]],
) -> list[dict[str, int | float]]:
    """Measure closure defect and reduct multiplicity on deterministic nested samples."""

    by_class: dict[int, list[tuple[tuple[int, ...], int]]] = defaultdict(list)
    for row in rows:
        by_class[row[1]].append(row)

    measurements: list[dict[str, int | float]] = []
    for percent in range(20, 101, 10):
        sample: list[tuple[tuple[int, ...], int]] = []
        for label in sorted(by_class):
            class_rows = by_class[label]
            count = max(1, math.ceil(percent * len(class_rows) / 100))
            sample.extend(class_rows[:count])
        counts = reduct_counts(sample, FEATURE_NAMES)
        measurements.append(
            {
                "nominal_class_fraction_percent": percent,
                "rows": len(sample),
                **single_coordinate_closure_defect(sample),
                "inclusion_minimal_reduct_count": counts[
                    "inclusion_minimal_reduct_count"
                ],
                "minimum_reduct_count": counts["minimum_reduct_count"],
                "minimum_cardinality": counts["minimum_cardinality"],
            }
        )
    return measurements


def product_closed_control() -> dict[str, object]:
    names = ("hazard_1", "hazard_2") + tuple(
        f"diagnostic_{index}" for index in range(3, 9)
    )
    labels = {(0, 0): 0, (0, 1): 1, (1, 0): 2, (1, 1): 2}
    rows = []
    for mask in range(1 << 8):
        features = tuple((mask >> bit) & 1 for bit in range(8))
        rows.append((features, labels[(features[0], features[1])]))
    counts = reduct_counts(rows, names)
    expected_minimum = [["hazard_1", "hazard_2"]]
    if counts["minimum_reducts"] != expected_minimum:
        raise ValueError("product-closed control did not recover its relevant set")
    return {
        "name": "full Boolean sensor control",
        "presentation": "all 256 states of the eight-coordinate Boolean product",
        "features": len(names),
        "rows": len(rows),
        "classes": len(set(labels.values())),
        "target": "the singleton optimizer induced by the opening controller",
        **single_coordinate_closure_defect(rows),
        **counts,
    }


def audit(rows: list[tuple[tuple[int, ...], int]]) -> dict[str, object]:
    return {
        "experiment": "exhaustive_optimizer_reduct_audit",
        "dataset": {
            "name": "Zoo",
            "repository": "UCI Machine Learning Repository",
            "doi": DATASET_DOI,
            "archive_url": ARCHIVE_URL,
            "archive_sha256": ARCHIVE_SHA256,
            "license": "CC BY 4.0",
            "rows": len(rows),
            "features": len(FEATURE_NAMES),
            "classes": len({label for _, label in rows}),
        },
        "target": "Opt(row) is the singleton containing the listed class label",
        "method": "enumerate all feature subsets and test every cross-class pair",
        **single_coordinate_closure_defect(rows),
        **reduct_counts(rows, FEATURE_NAMES),
        "nested_class_stratified_measurements": nested_class_stratified_audit(rows),
        "product_closed_control": product_closed_control(),
    }


def write_figure(result: dict[str, object], path: Path) -> None:
    """Plot reduct multiplicity against the measured carrier-closure defect."""

    import matplotlib.pyplot as plt

    measurements = result["nested_class_stratified_measurements"]
    assert isinstance(measurements, list)
    x = [float(point["closure_defect"]) for point in measurements]
    y = [int(point["inclusion_minimal_reduct_count"]) for point in measurements]
    row_counts = [int(point["rows"]) for point in measurements]

    control = result["product_closed_control"]
    assert isinstance(control, dict)
    control_x = float(control["closure_defect"])
    control_y = int(control["inclusion_minimal_reduct_count"])

    plt.rcParams.update({"font.size": 9, "font.family": "serif"})
    fig, (control_axis, zoo_axis) = plt.subplots(
        1,
        2,
        figsize=(6.4, 3.25),
        sharey=True,
        gridspec_kw={"width_ratios": (1.0, 3.2)},
        constrained_layout=True,
    )
    zoo_axis.plot(x, y, color="black", linewidth=1.0, alpha=0.65)
    zoo_axis.scatter(x, y, color="black", s=25, label="nested Zoo samples", zorder=3)
    control_axis.scatter(
        [control_x],
        [control_y],
        marker="s",
        facecolors="white",
        edgecolors="black",
        s=38,
        label="product-closed control",
        zorder=3,
    )
    for index in (0, 8):
        zoo_axis.annotate(
            f"{row_counts[index]} rows",
            (x[index], y[index]),
            xytext=(4, 4 if index == 0 else -12),
            textcoords="offset points",
            fontsize=7,
        )
    control_axis.annotate(
        "256 states",
        (control_x, control_y),
        xytext=(5, 4),
        textcoords="offset points",
        fontsize=7,
    )
    for axis in (control_axis, zoo_axis):
        axis.set_yscale("log")
        axis.grid(axis="y", color="0.85", linewidth=0.5)
    control_axis.set_xlim(-0.02, 0.11)
    control_axis.set_xticks([0.0])
    control_axis.set_xlabel("defect")
    zoo_axis.set_xlim(0.84, 0.96)
    zoo_axis.set_xlabel("single-coordinate closure defect")
    control_axis.set_ylabel("inclusion-minimal reducts")
    handles = [
        zoo_axis.collections[0],
        control_axis.collections[0],
    ]
    zoo_axis.legend(
        handles,
        ["nested Zoo samples", "product-closed control"],
        frameon=False,
        loc="lower right",
    )
    path.parent.mkdir(parents=True, exist_ok=True)
    fig.savefig(path)
    plt.close(fig)


def main() -> None:
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument(
        "--archive",
        type=Path,
        help="use a local copy of the pinned Zoo zip instead of downloading it",
    )
    parser.add_argument("--output", type=Path, help="write deterministic JSON here")
    parser.add_argument(
        "--figure", type=Path, help="write the closure-defect plot here"
    )
    args = parser.parse_args()

    result = audit(parse_rows(read_archive(args.archive)))
    rendered = json.dumps(result, indent=2, sort_keys=True) + "\n"
    if args.output is None:
        print(rendered, end="")
    else:
        args.output.parent.mkdir(parents=True, exist_ok=True)
        args.output.write_text(rendered, encoding="utf-8")
    if args.figure is not None:
        write_figure(result, args.figure)


if __name__ == "__main__":
    main()


==> experiments/verify_jair_artifact.py <==
"""One-command verification of the JAIR computational and Lean artifacts."""

from __future__ import annotations

import argparse
import os
import subprocess
import sys
import venv
from pathlib import Path

TEST_MODULES = (
    "test_explanatory_figure_examples.py",
    "test_explicit_approximation_calibration.py",
    "test_horizon_two_bit_encoding.py",
    "test_learned_policy_interface_audit.py",
    "test_minimum_decisiveness_reduction_audit.py",
    "test_multistep_pomdp_reduction_audit.py",
    "test_static_boolean_selector_audit.py",
    "test_tolerance_reduction_audit.py",
    "test_two_action_decisiveness_reduction_audit.py",
)


def run(command: list[str], *, cwd: Path) -> None:
    print("+", " ".join(command), flush=True)
    subprocess.run(command, cwd=cwd, check=True)


def bootstrap(script: Path, artifact_root: Path, *, skip_lean: bool) -> None:
    environment = artifact_root / ".artifact-venv"
    if not (environment / "bin" / "python").exists():
        venv.EnvBuilder(with_pip=True, clear=False).create(environment)
    python = environment / "bin" / "python"
    run(
        [
            str(python),
            "-m",
            "pip",
            "install",
            "--disable-pip-version-check",
            "--requirement",
            str(script.parent / "requirements-artifact.lock"),
        ],
        cwd=artifact_root,
    )
    arguments = [str(python), str(script), "--in-env"]
    if skip_lean:
        arguments.append("--skip-lean")
    os.execv(str(python), arguments)


def main() -> None:
    parser = argparse.ArgumentParser()
    parser.add_argument(
        "--bootstrap",
        action="store_true",
        help="create and use the artifact's fully pinned Python environment",
    )
    parser.add_argument("--in-env", action="store_true", help=argparse.SUPPRESS)
    parser.add_argument(
        "--skip-lean",
        action="store_true",
        help="run only the executable regression suite",
    )
    args = parser.parse_args()

    script = Path(__file__).resolve()
    artifact_root = script.parents[1]
    proof_dir = artifact_root / "proofs"
    if args.bootstrap and not args.in_env:
        bootstrap(script, artifact_root, skip_lean=args.skip_lean)

    run(
        [
            sys.executable,
            "-m",
            "pytest",
            "-q",
            *(str(script.parent / module) for module in TEST_MODULES),
        ],
        cwd=artifact_root,
    )

    if not args.skip_lean:
        if not (proof_dir / "lake-manifest.json").exists():
            raise FileNotFoundError("proofs/lake-manifest.json is missing")
        try:
            run(["lake", "exe", "cache", "get"], cwd=proof_dir)
        except subprocess.CalledProcessError:
            print(
                "Mathlib's binary cache was unavailable; building from the "
                "manifest-pinned sources instead.",
                flush=True,
            )
        run(["lake", "build"], cwd=proof_dir)

    print(
        "Verified: all Paper 4 JAIR regression tests passed"
        + ("." if args.skip_lean else " and the pinned Lean project built.")
    )


if __name__ == "__main__":
    main()

